Weak anti-localization of two-dimensional holes in germanium beyond the diffusive regime

Gate-controllable spin-orbit coupling is often one requisite for spintronic devices. For practical spin field-effect transistors, another essential requirement is ballistic spin transport, where the spin precession length is shorter than the mean free path such that the gate-controlled spin precession is not randomized by disorder. In this letter, we report the observation of a gate-induced crossover from weak localization to weak anti-localization in the magneto-resistance of a high-mobility two-dimensional hole gas in a strained germanium quantum well. From the magneto-resistance, we extract the phase-coherence time, spin-orbit precession time, spin-orbit energy splitting, and cubic Rashba coefficient over a wide density range. The mobility and the mean free path increase with increasing hole density, while the spin precession length decreases due to increasingly stronger spin-orbit coupling. As the density becomes larger than $\sim6\times 10^{11}$cm$^{-2}$, the spin precession length becomes shorter than the mean free path, and the system enters the ballistic spin transport regime. We also report here the numerical methods and code developed for calculating the magneto-resistance in the ballistic regime, where the commonly used HLN and ILP models for analyzing weak localization and anti-localization are not valid. These results pave the way toward silicon-compatible spintronic devices.

==> anc/BS460WAL.txt <==
-0.035	1.044622877	-0.035	0.893725411	-0.035	0.708251365	-0.035	0.768210586	-0.035	0.570833487	-0.035	0.393470201	-0.035	0.310037477	-0.035	-0.034038703	-0.035	-0.081350842	-0.035	-0.321708534	-0.035	-0.480348081	-0.035	-0.582664053	-0.035	-0.885851266	-0.035	-1.247078046	-0.035	-2.200845747													
-0.035	1.033703591	-0.035	0.886697178	-0.0349	0.708280307	-0.0349	0.761774668	-0.035	0.596967169	-0.035	0.404868231	-0.0349	0.310015728	-0.0349	-0.017020696	-0.035	-0.081341476	-0.035	-0.24811938	-0.0349	-0.37685392	-0.035	-0.539458333	-0.0349	-1.183428013	-0.0349	-1.282676099	-0.0349	-2.03097043													
-0.0348	1.028401119	-0.0349	0.893699284	-0.0348	0.708334979	-0.035	0.721909506	-0.0349	0.553268295	-0.0349	0.393513135	-0.0348	0.310022708	-0.0349	0.016316428	-0.0349	-0.142999312	-0.0349	-0.223249329	-0.0348	-0.309390157	-0.0348	-0.582693544	-0.0349	-1.075016107	-0.0349	-1.176297863	-0.0348	-1.896332954													
-0.0347	1.028428424	-0.0348	0.886700442	-0.0347	0.680250154	-0.0348	0.734952886	-0.0347	0.579550433	-0.0348	0.35950008	-0.0348	0.352777064	-0.0348	-0.051057015	-0.0348	0.061706855	-0.0347	-0.223307498	-0.0348	-0.651458523	-0.0348	-0.517770791	-0.0346	-0.913654192	-0.0349	-1.212920474	-0.0347	-1.807644892													
-0.0347	1.033801293	-0.0347	0.886778122	-0.0346	0.745818274	-0.0347	0.715190321	-0.0347	0.501447144	-0.0348	0.382224116	-0.0347	0.338610083	-0.0347	0	-0.0348	-0.041129952	-0.0347	-0.223318526	-0.0347	-0.515113755	-0.0346	-0.496453167	-0.0346	-0.914165661	-0.0348	-1.392805201	-0.0346	-2.118528907													
-0.0346	1.033877377	-0.0346	0.893882044	-0.0345	0.745902323	-0.0346	0.735168023	-0.0346	0.562225303	-0.0346	0.416339067	-0.0346	0.338627011	-0.0346	0.033357158	-0.0346	-0.184192795	-0.0346	-0.248318637	-0.0346	-0.481116171	-0.0346	-0.561244824	-0.0345	-0.88780501	-0.0346	-1.25036257	-0.0345	-1.986701763													
-0.0345	1.028661261	-0.0345	0.879743701	-0.0344	0.708631977	-0.0345	0.728502562	-0.0344	0.597290847	-0.0345	0.337516024	-0.0345	0.310210936	-0.0345	0.067437542	-0.0344	-0.143124469	-0.0344	-0.223462439	-0.0345	-0.481161768	-0.0345	-0.539848197	-0.0344	-0.888075251	-0.0345	-1.142054062	-0.0344	-2.077431427													
-0.0343	1.023237774	-0.0344	0.886990817	-0.0343	0.699269594	-0.0344	0.74880146	-0.0343	0.588733694	-0.0344	0.359804656	-0.0344	0.338696637	-0.0344	0.101552948	-0.0343	-0.08143946	-0.0343	-0.273408389	-0.0343	-0.344609166	-0.0343	-0.518633106	-0.0344	-1.131945883	-0.0344	-1.106813197	-0.0343	-2.386061148													
-0.0343	1.023327433	-0.0343	0.87990597	-0.0342	0.680672112	-0.0342	0.722411067	-0.0342	0.580064577	-0.0343	0.371210264	-0.0343	0.324632526	-0.0343	0.016332705	-0.0343	-0.060888319	-0.0343	-0.347255793	-0.0342	-0.481528606	-0.0342	-0.518640589	-0.0341	-0.86304838	-0.0343	-1.359086113	-0.0342	-2.081611644													
-0.0341	1.028898349	-0.0342	0.887147733	-0.0341	0.680735664	-0.0341	0.722457743	-0.0342	0.562717527	-0.0342	0.416611867	-0.0341	0.353177479	-0.0342	0.016336489	-0.0341	-0.081504887	-0.0341	-0.347412408	-0.0341	-0.447195956	-0.0342	-0.519100518	-0.0341	-0.889098144	-0.0342	-1.217250818	-0.034	-2.036131708													
-0.034	1.028993763	-0.034	0.880086312	-0.034	0.671335041	-0.034	0.69569877	-0.034	0.589035234	-0.0341	0.382657732	-0.034	0.381136871	-0.0341	0.016340313	-0.0341	-0.041198835	-0.034	-0.273671117	-0.0339	-0.551389341	-0.034	-0.628180449	-0.0339	-0.865256563	-0.0341	-1.218282694	-0.034	-2.084533081													
-0.0339	1.018195899	-0.0339	0.8802027	-0.0339	0.690105463	-0.0339	0.715981613	-0.0339	0.536997581	-0.034	0.382707139	-0.0339	0.32483098	-0.034	-0.017053289	-0.034	-0.081556446	-0.0339	-0.198900953	-0.0339	-0.447730958	-0.0339	-0.434333359	-0.0338	-1.081150783	-0.0339	-1.648662805	-0.0338	-2.307086385													
-0.0338	1.018254565	-0.0338	0.873088093	-0.0338	0.652774563	-0.0338	0.722829923	-0.0337	0.545748674	-0.0338	0.427795227	-0.0338	0.339146267	-0.0339	-0.051166444	-0.0338	-0.10217559	-0.0338	-0.248944093	-0.0337	-0.482371925	-0.0337	-0.498274709	-0.0337	-0.866595433	-0.0338	-1.328594056	-0.0337	-2.134279145													
-0.0337	1.013023967	-0.0336	0.858982124	-0.0337	0.671560596	-0.0337	0.716156805	-0.0336	0.589266008	-0.0337	0.394327987	-0.0337	0.339254138	-0.0337	-0.017065964	-0.0336	-0.122839184	-0.0335	-0.297915776	-0.0336	-0.448146009	-0.0336	-0.650746023	-0.0336	-0.758202448	-0.0336	-1.185008127	-0.0336	-2.221507224													
-0.0335	0.996838045	-0.0336	0.880546285	-0.0335	0.690369836	-0.0336	0.69608883	-0.0335	0.563186408	-0.0335	0.382999579	-0.0335	0.310839766	-0.0335	-0.03413667	-0.0335	-0.143484304	-0.0334	-0.124108429	-0.0335	-0.552142617	-0.0335	-0.673188007	-0.0334	-0.892309639	-0.0335	-1.474333783	-0.0335	-2.003174438													
-0.0334	1.007739108	-0.0335	0.873403189	-0.0334	0.681194795	-0.0334	0.696298254	-0.0333	0.563287402	-0.0334	0.383177407	-0.0334	0.33945205	-0.0335	-0.034155023	-0.0334	-0.143546676	-0.0333	-0.249259983	-0.0332	-0.552511674	-0.0334	-0.586069679	-0.0333	-0.787087055	-0.0334	-1.223960636	-0.0334	-1.960184132													
-0.0333	1.002429476	-0.0333	0.873485941	-0.0332	0.681254213	-0.0333	0.696398437	-0.0332	0.537488587	-0.0333	0.417307875	-0.0333	0.311039549	-0.0334	-0.017083025	-0.0333	-0.081692541	-0.0332	-0.274415106	-0.0332	-0.414070111	-0.0332	-0.54295364	-0.0332	-1.002730872	-0.0333	-1.477469628	-0.0333	-2.007998248													
-0.0331	1.018808893	-0.0332	0.866485856	-0.0332	0.681440547	-0.0332	0.709958247	-0.0331	0.537599548	-0.0332	0.38330741	-0.0331	0.325400271	-0.0333	-0.034168694	-0.033	-0.122986895	-0.0331	-0.348528327	-0.033	-0.483727042	-0.0332	-0.803666536	-0.0331	-1.030969471	-0.0331	-1.1885542	-0.0331	-1.964313494													
-0.033	1.008127003	-0.033	0.87369043	-0.0329	0.681414039	-0.033	0.703328264	-0.0329	0.589932311	-0.033	0.383429955	-0.0329	0.31118478	-0.0331	-0.08542277	-0.033	-0.061106115	-0.033	-0.274495058	-0.0328	-0.553520138	-0.033	-0.455964134	-0.0329	-0.92266453	-0.033	-1.153599348	-0.0329	-1.566175666													
-0.0329	1.013664297	-0.0329	0.866718357	-0.0329	0.662706405	-0.0329	0.696748573	-0.0328	0.572515263	-0.0328	0.383516621	-0.0328	0.212031486	-0.0329	0	-0.0329	-0.123076386	-0.0329	-0.298647348	-0.0328	-0.553625722	-0.0328	-0.217405445	-0.0328	-0.815566409	-0.0329	-1.335901457	-0.0328	-2.411809852													
-0.0328	0.997519656	-0.0328	0.873911535	-0.0328	0.662786007	-0.0327	0.690232743	-0.0327	0.546719314	-0.0327	0.383631517	-0.0327	0.26916179	-0.0328	0	-0.0327	-0.143814493	-0.0327	-0.22460347	-0.0327	-0.519033665	-0.0327	-0.414558531	-0.0328	-0.895677565	-0.0328	-1.190977839	-0.0328	-2.413195417													
-0.0326	0.992151208	-0.0327	0.852515636	-0.0325	0.681748082	-0.0326	0.717181701	-0.0326	0.546834136	-0.0326	0.360905804	-0.0326	0.311513346	-0.0327	-0.034214675	-0.0326	-0.18514933	-0.0326	-0.174570918	-0.0326	-0.484556365	-0.0326	-0.349140905	-0.0326	-1.033259655	-0.0326	-1.515284065	-0.0326	-1.9243268													
-0.0325	0.997768808	-0.0327	0.845604488	-0.0326	0.672440571	-0.0325	0.697149731	-0.0326	0.59913019	-0.0325	0.304605641	-0.0325	0.282983829	-0.0326	-0.017111983	-0.0324	-0.185183196	-0.0325	-0.274985137	-0.0324	-0.24253829	-0.0325	-0.479090757	-0.0325	-1.03326764	-0.0325	-1.66125635	-0.0325	-2.281218166													
-0.0324	0.997843133	-0.0325	0.831249003	-0.0324	0.67254878	-0.0324	0.710617439	-0.0323	0.573015491	-0.0324	0.361175449	-0.0323	0.3116873	-0.0324	-0.051334744	-0.0323	-0.102568051	-0.0324	-0.250025694	-0.0323	-0.55475495	-0.0324	-0.479172438	-0.0324	-0.897014785	-0.0324	-0.978823205	-0.0323	-2.283499024													
-0.0322	0.997941873	-0.0323	0.852847804	-0.0322	0.663165954	-0.0323	0.704042406	-0.0322	0.573063131	-0.0322	0.384016551	-0.0321	0.354653306	-0.0322	-0.017120127	-0.0323	-0.081912556	-0.0322	-0.299249849	-0.0321	-0.623387266	-0.0322	-0.501485331	-0.0322	-0.626520561	-0.0322	-1.158601955	-0.0322	-1.840225384													
-0.0321	0.987135002	-0.0322	0.852920083	-0.0321	0.663282835	-0.0321	0.710918351	-0.0321	0.573193546	-0.0321	0.361331802	-0.032	0.311784977	-0.0321	-0.017126717	-0.0321	-0.041412973	-0.0322	-0.324437169	-0.032	-0.485612688	-0.0321	-0.699450531	-0.0321	-0.57221969	-0.0322	-1.34133435	-0.0321	-1.707363654													
-0.0319	0.981915929	-0.0321	0.867462444	-0.0319	0.66339922	-0.0319	0.690849764	-0.032	0.564501135	-0.0319	0.339057129	-0.0318	0.283297835	-0.032	-0.068522871	-0.032	-0.123409202	-0.032	-0.299493709	-0.0319	-0.485949648	-0.032	-0.480238487	-0.032	-0.899748665	-0.032	-1.124023044	-0.0321	-2.200743196													
-0.0319	0.992815427	-0.032	0.853104165	-0.0318	0.672926238	-0.0319	0.677775484	-0.0318	0.54740895	-0.0317	0.361441778	-0.0317	0.283382075	-0.0319	0.033572703	-0.0318	-0.123423969	-0.0319	-0.400040666	-0.0318	-0.521037761	-0.0319	-0.328390992	-0.0319	-0.98223392	-0.0319	-1.234815361	-0.0319	-1.935171957													
-0.0317	0.992901289	-0.0318	0.846111303	-0.0317	0.654222131	-0.0318	0.704505728	-0.0318	0.538686438	-0.0317	0.384284267	-0.0317	0.297760721	-0.0318	-0.017144261	-0.0317	-0.164895779	-0.0318	-0.29968912	-0.0317	-0.521218569	-0.0318	-0.110182877	-0.0318	-0.875077762	-0.0317	-1.491072231	-0.0318	-1.624686436													
-0.0316	0.987514919	-0.0317	0.846207465	-0.0316	0.663608274	-0.0317	0.697829726	-0.0316	0.538836745	-0.0316	0.361638138	-0.0316	0.297872061	-0.0317	-0.068573714	-0.0315	-0.144240653	-0.0315	-0.350076839	-0.0315	-0.556379102	-0.0316	-0.350756852	-0.0316	-1.065514546	-0.0316	-1.200059112	-0.0317	-1.848370386													
-0.0314	0.982257761	-0.0317	0.846286353	-0.0314	0.635525063	-0.0315	0.711472745	-0.0315	0.556143154	-0.0315	0.350316346	-0.0314	0.44061278	-0.0315	-0.034306102	-0.0314	-0.123555605	-0.0314	-0.275779864	-0.0314	-0.521592707	-0.0314	-0.481328584	-0.0315	-0.683623145	-0.0316	-1.090926388	-0.0314	-2.254481629													
-0.0313	0.976951211	-0.0314	0.846415481	-0.0313	0.64504576	-0.0314	0.698118614	-0.0313	0.512738575	-0.0313	0.316644916	-0.0313	0.340960263	-0.0314	-0.017160077	-0.0314	-0.123565477	-0.0313	-0.1752297	-0.0313	-0.591448679	-0.0313	-0.525527704	-0.0313	-0.901738615	-0.0314	-1.092146478	-0.0313	-1.898020992													
-0.0311	0.971573219	-0.0314	0.839301633	-0.0312	0.626182016	-0.0313	0.651417549	-0.0312	0.4345604	-0.0313	0.339552731	-0.0312	0.312452476	-0.0312	-0.068645044	-0.0312	-0.144344484	-0.0312	-0.30013441	-0.0311	-0.556794764	-0.0312	-0.285121693	-0.0312	-0.794459742	-0.0313	-1.421909768	-0.0312	-2.034949107													
-0.031	0.977109276	-0.0312	0.839403701	-0.0311	0.626294279	-0.0312	0.671761555	-0.0311	0.504173321	-0.031	0.305404664	-0.031	0.412154794	-0.0311	-0.01717135	-0.0311	-0.144428205	-0.0311	-0.425854274	-0.031	-0.592251618	-0.0311	-0.395552868	-0.031	-0.685181696	-0.0311	-1.130819434	-0.0311	-1.809793318													
-0.0309	0.977176335	-0.031	0.825062285	-0.0309	0.645303065	-0.031	0.671876655	-0.0309	0.530594234	-0.0309	0.350571614	-0.0309	0.31252273	-0.0309	-0.017179389	-0.031	-0.123723301	-0.0309	-0.350707317	-0.0309	-0.55739159	-0.0309	-0.439713318	-0.0309	-0.931643856	-0.031	-1.240870726	-0.031	-1.812441657													
-0.0308	0.971854885	-0.0309	0.818103271	-0.0308	0.645440854	-0.0309	0.665225324	-0.0308	0.504347244	-0.0308	0.362085114	-0.0308	0.270206432	-0.0308	-0.017181432	-0.0307	-0.144496154	-0.0308	-0.300510884	-0.0307	-0.487743089	-0.0308	-0.460387829	-0.0309	-0.959922494	-0.0308	-0.91386253	-0.0309	-1.40632179													
-0.0307	0.971933662	-0.0308	0.811013518	-0.0307	0.636048284	-0.0307	0.65183289	-0.0307	0.513226355	-0.0306	0.350779917	-0.0307	0.369454928	-0.0308	-0.051541977	-0.0307	-0.123786721	-0.0307	-0.300574401	-0.0306	-0.522942448	-0.0307	-0.460944628	-0.0308	-0.796908096	-0.0306	-1.024949197	-0.0307	-1.904871177													
-0.0305	0.961235854	-0.0307	0.818330735	-0.0305	0.636111799	-0.0306	0.645244138	-0.0306	0.469815605	-0.0306	0.260537336	-0.0306	0.270335884	-0.0306	-0.034381045	-0.0305	-0.165366857	-0.0306	-0.376272234	-0.0305	-0.523115639	-0.0305	-0.482997181	-0.0306	-0.933001182	-0.0306	-1.06294623	-0.0305	-1.680041861													
-0.0304	0.961352793	-0.0305	0.818404248	-0.0304	0.598580169	-0.0304	0.645397006	-0.0305	0.496157842	-0.0304	0.339931212	-0.0304	0.227387893	-0.0304	-0.068754227	-0.0304	-0.123866841	-0.0305	-0.300840152	-0.0304	-0.593418999	-0.0304	-0.4613069	-0.0304	-0.853681525	-0.0305	-1.171122335	-0.0304	-1.862810322													
-0.0303	0.961390083	-0.0304	0.78977718	-0.0303	0.598594401	-0.0303	0.70580483	-0.0304	0.469919663	-0.0304	0.350962579	-0.0303	0.284171729	-0.0303	0.016483661	-0.0303	-0.165452855	-0.0303	-0.326081044	-0.0302	-0.488634514	-0.0304	-0.483395219	-0.0302	-0.881618109	-0.0304	-1.246848118	-0.0303	-2.361612167													
-0.0301	0.961538279	-0.0302	0.804099204	-0.0301	0.626878245	-0.0303	0.652326528	-0.0302	0.478796887	-0.0301	0.317290234	-0.0301	0.270550718	-0.0303	-0.034406372	-0.0301	-0.123927732	-0.0302	-0.326197689	-0.0301	-0.523929987	-0.0301	-0.461739703	-0.0302	-0.907363409	-0.0303	-1.356661063	-0.0302	-2.004003459													
-0.03	0.956155383	-0.0302	0.804157981	-0.03	0.626942271	-0.0302	0.665927599	-0.0301	0.504893842	-0.0301	0.317371056	-0.0301	0.284397631	-0.0301	0.01649102	-0.0301	-0.082376496	-0.0301	-0.376796751	-0.03	-0.454120559	-0.03	-0.550372983	-0.0301	-0.661055551	-0.0301	-1.173962442	-0.0302	-1.776292284													
-0.0299	0.950769568	-0.03	0.811564448	-0.0298	0.617785453	-0.03	0.666023967	-0.0299	0.531357019	-0.0299	0.340329258	-0.0298	0.256347094	-0.03	-0.086039638	-0.0298	-0.082423582	-0.0298	-0.326463896	-0.0298	-0.628370163	-0.0298	-0.573018355	-0.0299	-0.882935111	-0.0299	-1.029697576	-0.03	-1.823400633													
-0.0297	0.95087082	-0.0298	0.804442054	-0.0297	0.608378998	-0.0299	0.65260336	-0.0298	0.531445605	-0.0297	0.306075998	-0.0297	0.313251484	-0.0298	-0.068851063	-0.0297	-0.082438779	-0.0298	-0.301308206	-0.0296	-0.489719813	-0.0297	-0.442114229	-0.0298	-0.964148385	-0.0298	-1.249879716	-0.0299	-2.052581187													
-0.0296	0.950952384	-0.0297	0.81897104	-0.0296	0.617912776	-0.0297	0.645946185	-0.0297	0.505149384	-0.0297	0.306151717	-0.0296	0.298982764	-0.0297	-0.068867845	-0.0296	-0.144945866	-0.0296	-0.32670516	-0.0295	-0.525096479	-0.0296	-0.442337499	-0.0296	-0.773387287	-0.0296	-1.286287124	-0.0296	-2.19306115													
-0.0294	0.940249552	-0.0295	0.804580113	-0.0295	0.618027254	-0.0295	0.626075737	-0.0295	0.496765763	-0.0295	0.30616745	-0.0295	0.313403317	-0.0295	-0.068891673	-0.0295	-0.144968123	-0.0296	-0.352149698	-0.0294	-0.490193072	-0.0295	-0.42043252	-0.0295	-0.690687551	-0.0296	-1.032128595	-0.0296	-1.965845787													
-0.0293	0.945819986	-0.0294	0.811871213	-0.0293	0.627358554	-0.0294	0.619501172	-0.0294	0.496872763	-0.0294	0.317693744	-0.0293	0.284717364	-0.0294	-0.068906209	-0.0293	-0.186703061	-0.0295	-0.352212939	-0.0293	-0.419920302	-0.0294	-0.618380106	-0.0293	-0.966525229	-0.0295	-1.032781783	-0.0294	-1.828721915													
-0.0292	0.945916365	-0.0293	0.819204627	-0.0292	0.627454567	-0.0293	0.63308535	-0.0293	0.479362475	-0.0292	0.306336188	-0.0291	0.256692592	-0.0293	-0.068927752	-0.0292	-0.186770529	-0.0293	-0.301798319	-0.0291	-0.560779093	-0.0292	-0.420867559	-0.0291	-0.885948292	-0.0293	-1.215375804	-0.0293	-1.924355124													
-0.0291	0.929705295	-0.0292	0.783314192	-0.029	0.618223608	-0.0292	0.61972649	-0.0291	0.479434692	-0.0291	0.294950072	-0.029	0.271111129	-0.0292	-0.034483608	-0.0291	-0.103422821	-0.0292	-0.352452812	-0.029	-0.525958947	-0.0292	-0.398962561	-0.0291	-0.967240565	-0.0291	-1.07145203	-0.0292	-2.063556256													
-0.0289	0.935129636	-0.0291	0.783388516	-0.0289	0.627552468	-0.029	0.619801048	-0.029	0.461920982	-0.029	0.306434498	-0.0289	0.256819711	-0.0291	-0.086221223	-0.029	-0.124309443	-0.029	-0.352552778	-0.0289	-0.21034299	-0.029	-0.443720666	-0.0291	-0.747532931	-0.0291	-1.035519588	-0.0291	-1.834148416													
-0.0288	0.935242114	-0.0289	0.790751277	-0.0288	0.618406089	-0.029	0.626647995	-0.0289	0.453219143	-0.0289	0.26127245	-0.0288	0.285023871	-0.0289	-0.051745644	-0.0288	-0.18690794	-0.029	-0.428662299	-0.0287	-0.491171146	-0.0289	-0.597324912	-0.0289	-0.831210427	-0.0289	-1.36793107	-0.0289	-1.61048662													
-0.0287	0.929935957	-0.0288	0.805074301	-0.0287	0.618480446	-0.0288	0.593286168	-0.0288	0.479638023	-0.0288	0.283717173	-0.0287	0.271313436	-0.0288	-0.102779103	-0.0287	-0.186953683	-0.0288	-0.302210782	-0.0285	-0.561950892	-0.0287	-0.642485149	-0.0288	-0.776320737	-0.0288	-1.44273679	-0.0288	-1.657223374													
-0.0285	0.924596767	-0.0286	0.776606568	-0.0286	0.618572901	-0.0287	0.633534801	-0.0286	0.462164303	-0.0287	0.261374949	-0.0285	0.313965018	-0.0287	-0.102825401	-0.0286	-0.124393251	-0.0287	-0.352938635	-0.0284	-0.562222936	-0.0286	-0.486871305	-0.0285	-0.860418012	-0.0286	-1.037797269	-0.0285	-1.930913807													
-0.0283	0.962703839	-0.0285	0.776692847	-0.0285	0.599651916	-0.0286	0.667025701	-0.0285	0.479871549	-0.0285	0.261422093	-0.0284	0.285254392	-0.0285	-0.051793994	-0.0285	-0.145337102	-0.0285	-0.302378357	-0.0283	-0.737356727	-0.0285	-0.288270972	-0.0284	-1.053603943	-0.0285	-1.076170444	-0.0285	-1.613521252													
-0.0283	0.935562027	-0.0284	0.79110068	-0.0284	0.609217081	-0.0283	0.62025229	-0.0284	0.479938977	-0.0283	0.306789323	-0.0283	0.257145696	-0.0284	-0.102878258	-0.0284	-0.187136245	-0.0284	-0.302463303	-0.0282	-0.631905322	-0.0283	-0.266152356	-0.0284	-0.942775285	-0.0283	-1.076815422	-0.0284	-1.703012946													
-0.0281	0.924823953	-0.0283	0.776824941	-0.0282	0.609273299	-0.0282	0.633752962	-0.0283	0.462418529	-0.0282	0.306840802	-0.0281	0.199596361	-0.0283	-0.08635009	-0.0282	-0.166334554	-0.0283	-0.378667397	-0.0281	-0.632234114	-0.0282	0.067099857	-0.0282	-0.778208343	-0.0282	-1.260777336	-0.0283	-1.751944519													
-0.028	0.897806819	-0.0282	0.77689174	-0.0281	0.618799628	-0.0282	0.620388587	-0.0282	0.453663576	-0.0281	0.261553831	-0.0281	0.257209797	-0.0281	-0.069099427	-0.028	-0.207293378	-0.0281	-0.302646763	-0.028	-0.421843429	-0.0281	-0.355590046	-0.0281	-0.834619324	-0.0281	-0.891810135	-0.0282	-1.706795332													
-0.0279	0.914201157	-0.028	0.776994918	-0.0279	0.599899678	-0.0281	0.587073345	-0.0281	0.489036907	-0.0281	0.250170367	-0.0279	0.257260243	-0.028	-0.102953737	-0.028	-0.228265061	-0.0281	-0.353499412	-0.0279	-0.492755639	-0.028	-0.465685495	-0.028	-0.862609301	-0.028	-1.041660648	-0.028	-1.799260267													
-0.0277	0.919626065	-0.0278	0.755548333	-0.0278	0.599998137	-0.0279	0.600639227	-0.0279	0.6379795	-0.0278	0.261682655	-0.0278	0.257338733	-0.0278	-0.08642256	-0.0278	-0.187399712	-0.0279	-0.253161506	-0.0276	-0.31744254	-0.0279	-0.488288627	-0.0278	-0.751512764	-0.0279	-0.929980544	-0.0279	-1.847548511													
-0.0277	0.914285391	-0.0277	0.769914148	-0.0277	0.590787202	-0.0277	0.607195721	-0.0278	0.497967144	-0.0278	0.330012895	-0.0277	0.199727689	-0.0278	-0.017291378	-0.0277	-0.124694751	-0.0278	-0.429917177	-0.0275	-0.493206983	-0.0278	-0.488348713	-0.0277	-0.917727972	-0.0278	-0.930442711	-0.0278	-2.174931858													
-0.0275	0.908950701	-0.0276	0.777226563	-0.0276	0.590870291	-0.0276	0.607285646	-0.0276	0.462776865	-0.0277	0.25032099	-0.0275	0.243021238	-0.0276	-0.05188198	-0.0276	-0.16657726	-0.0277	-0.404591762	-0.0275	-0.422525018	-0.0277	-0.62283463	-0.0276	-0.836171218	-0.0277	-1.115448464	-0.0277	-1.757747193													
-0.0274	0.909012168	-0.0274	0.777300797	-0.0274	0.600238376	-0.0275	0.594156682	-0.0275	0.436825486	-0.0274	0.238888536	-0.0274	0.271916613	-0.0276	-0.103045927	-0.0275	-0.166598952	-0.0276	-0.45456613	-0.0274	-0.528892579	-0.0274	-0.401165245	-0.0275	-0.696813079	-0.0275	-1.116383788	-0.0275	-1.898988476													
-0.0272	0.909102889	-0.0273	0.770159433	-0.0273	0.600291962	-0.0273	0.600985737	-0.0274	0.46297098	-0.0273	0.25042863	-0.0274	0.214263122	-0.0275	-0.103048863	-0.0273	-0.187588559	-0.0274	-0.404868718	-0.0273	-0.458176401	-0.0273	-0.446151723	-0.0273	-1.364097497	-0.0273	-1.116453088	-0.0274	-1.898824212													
-0.0271	0.898366612	-0.0271	0.75589864	-0.0272	0.572082332	-0.0273	0.601084779	-0.0272	0.436968966	-0.0273	0.17073719	-0.0272	0.214330845	-0.0273	-0.086516546	-0.0272	-0.124841416	-0.0272	-0.379658478	-0.0271	-0.529125376	-0.0272	-0.244909619	-0.0272	-0.975569017	-0.0272	-1.117216385	-0.0273	-1.761092485													
-0.027	0.903757968	-0.0271	0.763101643	-0.027	0.57213505	-0.0271	0.587645924	-0.0271	0.437047846	-0.0271	0.261976407	-0.027	0.243212301	-0.0271	-0.086545573	-0.0271	-0.103907659	-0.0272	-0.354298065	-0.027	-0.564819117	-0.0271	-0.357063241	-0.0271	-0.919827677	-0.0272	-1.342990383	-0.0271	-1.673465571													
-0.0269	0.898502619	-0.0269	0.763164399	-0.027	0.572171395	-0.027	0.601211337	-0.027	0.463170924	-0.027	0.262010898	-0.0269	0.200002798	-0.0271	-0.086565195	-0.0269	-0.27061599	-0.027	-0.354432928	-0.0269	-0.494393216	-0.0269	-0.446990188	-0.0269	-0.838619363	-0.027	-1.008891874	-0.027	-1.719347894													
-0.0268	0.893079371	-0.0268	0.763231238	-0.0268	0.591231371	-0.0269	0.581070873	-0.0269	0.445952716	-0.0269	0.250570774	-0.0268	0.1140982	-0.027	-0.017320703	-0.0267	-0.187800739	-0.0269	-0.354512516	-0.0268	-0.459021284	-0.0268	-0.447118946	-0.0269	-0.948965123	-0.0269	-1.641382921	-0.0268	-1.95167186													
-0.0266	0.898633381	-0.0267	0.749007467	-0.0267	0.581775582	-0.0268	0.587875381	-0.0268	0.463344596	-0.0268	0.273575329	-0.0266	0.200116178	-0.0268	-0.103201067	-0.0266	-0.124959776	-0.0268	-0.303669407	-0.0266	-0.459002383	-0.0267	-0.335240402	-0.0267	-0.921499907	-0.0267	-1.867152775	-0.0267	-2.000819195													
-0.0265	0.898730729	-0.0265	0.756279504	-0.0266	0.572337931	-0.0267	0.567690335	-0.0265	0.446129409	-0.0266	0.250667042	-0.0265	0.229033448	-0.0266	-0.120541749	-0.0266	-0.187879793	-0.0267	-0.303841711	-0.0265	-0.388219631	-0.0266	-0.380218253	-0.0266	-0.922103323	-0.0267	-1.011059885	-0.0266	-1.76880096													
-0.0264	0.871547286	-0.0264	0.741921549	-0.0265	0.581905189	-0.0266	0.561293859	-0.0264	0.454708722	-0.0264	0.23927212	-0.0264	0.200169168	-0.0266	-0.120571893	-0.0264	-0.208083963	-0.0266	-0.354875967	-0.0263	-0.49500614	-0.0265	-0.425292784	-0.0264	-0.868877786	-0.0265	-0.823975576	-0.0265	-1.679250782													
-0.0263	0.877081134	-0.0264	0.749215965	-0.0263	0.572482681	-0.0264	0.54786436	-0.0263	0.44628398	-0.0263	0.262268221	-0.0263	0.214650218	-0.0265	-0.137928616	-0.0263	-0.271031139	-0.0264	-0.304098969	-0.0262	-0.566156312	-0.0263	-0.157563853	-0.0263	-0.84116675	-0.0263	-0.748501198	-0.0265	-1.306103909													
-0.0262	0.871675849	-0.0262	0.742069046	-0.0262	0.572555494	-0.0262	0.567908103	-0.0262	0.428706102	-0.0262	0.22789512	-0.0262	0.21467023	-0.0263	-0.086686894	-0.0261	-0.146088151	-0.0262	-0.304156123	-0.0261	-0.566507644	-0.0262	-0.403258905	-0.0262	-0.813427875	-0.0262	-1.387300371	-0.0262	-2.193099583													
-0.026	0.888030558	-0.026	0.749374431	-0.026	0.553841134	-0.0262	0.574741664	-0.0261	0.428758992	-0.0261	0.273875504	-0.0259	0.214749337	-0.0261	-0.120642518	-0.026	-0.188119285	-0.0261	-0.355230876	-0.026	-0.566634043	-0.0259	-0.425821835	-0.026	-0.841686806	-0.026	-1.123780898	-0.026	-1.727292065													
-0.0258	0.871799427	-0.0258	0.742194796	-0.0259	0.563381547	-0.026	0.588328051	-0.0258	0.420039828	-0.0259	0.262432727	-0.0258	0.243730687	-0.0259	-0.103351569	-0.0258	-0.229290179	-0.0259	-0.355336878	-0.0258	-0.566923999	-0.0258	-0.42618726	-0.0259	-0.757676128	-0.0259	-1.014609722	-0.026	-1.821225125													
-0.0258	0.866532953	-0.0258	0.735201411	-0.0258	0.563461612	-0.0258	0.588428198	-0.0257	0.402441732	-0.0258	0.228010371	-0.0258	0.258248092	-0.0258	-0.120720581	-0.0257	-0.146238775	-0.0258	-0.329985222	-0.0257	-0.567034516	-0.0258	-0.51469656	-0.0258	-0.730322813	-0.0258	-1.23942013	-0.0258	-1.729612486													
-0.0256	0.861157277	-0.0257	0.742335486	-0.0256	0.572846479	-0.0257	0.555021212	-0.0255	0.429015602	-0.0256	0.22806668	-0.0256	0.200424246	-0.0257	-0.10340669	-0.0256	-0.188293886	-0.0257	-0.355612782	-0.0255	-0.567354181	-0.0256	-0.359137252	-0.0257	-0.787194873	-0.0258	-1.09178561	-0.0257	-1.500089229													
-0.0254	0.861245164	-0.0255	0.713772825	-0.0255	0.572898183	-0.0256	0.561844239	-0.0254	0.446723599	-0.0256	0.26257407	-0.0255	0.15770484	-0.0255	-0.103424669	-0.0254	-0.208464832	-0.0256	-0.406752195	-0.0254	-0.815353093	-0.0254	-0.404314081	-0.0255	-0.843855322	-0.0256	-0.941183132	-0.0256	-1.827225436													
-0.0253	0.861338021	-0.0254	0.742500512	-0.0253	0.563681928	-0.0255	0.555151133	-0.0253	0.429123493	-0.0254	0.228131925	-0.0253	0.186650554	-0.0254	-0.138202876	-0.0252	-0.22951824	-0.0255	-0.355827932	-0.0253	-0.637711897	-0.0253	-0.515358349	-0.0254	-0.844182265	-0.0254	-1.392085285	-0.0254	-1.875854078													
-0.0252	0.85592225	-0.0252	0.728259746	-0.0252	0.554242084	-0.0253	0.568469755	-0.0252	0.429223602	-0.0253	0.205680289	-0.0252	0.244008879	-0.0252	-0.103488137	-0.0251	-0.208617969	-0.0253	-0.381460561	-0.0252	-0.568125044	-0.0253	-0.404765145	-0.0252	-0.926925501	-0.0252	-1.093604597	-0.0253	-1.876985787													
-0.0251	0.850529827	-0.0251	0.721054572	-0.0251	0.573119687	-0.0252	0.541806014	-0.0251	0.42929761	-0.0252	0.228230765	-0.025	0.215096665	-0.0251	-0.172957237	-0.025	-0.208678508	-0.0252	-0.407094907	-0.0251	-0.532720714	-0.0251	-0.449985259	-0.0251	-0.788144265	-0.0252	-0.639547657	-0.0251	-1.876893707													
-0.025	0.839810568	-0.0249	0.714047291	-0.0249	0.573147792	-0.0251	0.602454622	-0.025	0.429329829	-0.0251	0.239741559	-0.025	0.200652914	-0.025	-0.120901507	-0.0249	-0.250807917	-0.0251	-0.381799932	-0.0249	-0.568471582	-0.025	-0.538422326	-0.0251	-0.788878881	-0.0251	-0.905327089	-0.025	-1.269044129													
-0.0248	0.850654103	-0.0248	0.714123853	-0.0249	0.554412405	-0.0249	0.541946443	-0.0249	0.394025547	-0.0249	0.228281052	-0.0248	0.186816876	-0.025	-0.086912953	-0.0248	-0.250833339	-0.025	-0.43299528	-0.0247	-0.568694528	-0.0249	-0.470918958	-0.0249	-0.845950468	-0.0249	-1.13013268	-0.0249	-2.022651243													
-0.0246	0.850750589	-0.0247	0.742830351	-0.0247	0.554476988	-0.0248	0.548765395	-0.0247	0.411767194	-0.0249	0.205821656	-0.0247	0.157902434	-0.0248	-0.173078814	-0.0247	-0.167625554	-0.0248	-0.356343259	-0.0247	-0.497462584	-0.0247	-0.516251889	-0.0247	-0.874664368	-0.0248	-1.09630557	-0.0248	-2.773461882													
-0.0245	0.845466872	-0.0246	0.735773572	-0.0246	0.545050232	-0.0247	0.55560742	-0.0246	0.402997665	-0.0248	0.228358966	-0.0245	0.143467811	-0.0248	-0.138365523	-0.0245	-0.272053018	-0.0247	-0.382059853	-0.0245	-0.461964593	-0.0246	-0.493995745	-0.0247	-0.789948816	-0.0246	-1.131866271	-0.0247	-1.698072926													
-0.0244	0.845489681	-0.0244	0.714343436	-0.0244	0.535773645	-0.0246	0.568915068	-0.0245	0.403006138	-0.0246	0.228400635	-0.0245	0.200829433	-0.0246	-0.224542784	-0.0243	-0.146634739	-0.0247	-0.356580178	-0.0244	-0.356406932	-0.0245	-0.247209353	-0.0245	-0.819054557	-0.0245	-1.436110682	-0.0246	-1.699151154													
-0.0243	0.861862388	-0.0244	0.714359867	-0.0244	0.498039154	-0.0245	0.542188788	-0.0244	0.403063292	-0.0244	0.205917486	-0.0244	0.157992681	-0.0244	-0.138406482	-0.0242	-0.188808069	-0.0245	-0.356669785	-0.0243	-0.569409696	-0.0244	-0.539635814	-0.0244	-0.762451407	-0.0244	-1.285396225	-0.0243	-1.98033869													
-0.0241	0.850986738	-0.0241	0.721506825	-0.0243	0.507538826	-0.0244	0.52226148	-0.0242	0.385812749	-0.0242	0.182938419	-0.0242	0.114592396	-0.0243	-0.138447223	-0.0241	-0.167794171	-0.0243	-0.356685746	-0.0242	-0.569575752	-0.0243	-0.562464573	-0.0242	-0.93041167	-0.0242	-0.68039308	-0.0243	-0.994765073													
-0.0241	0.845708809	-0.0241	0.70728348	-0.0241	0.516894403	-0.0242	0.549120006	-0.0241	0.377007648	-0.0242	0.171468229	-0.0241	0.143555649	-0.0242	-0.138473178	-0.024	-0.230162447	-0.0242	-0.408107847	-0.024	-0.56984306	-0.0241	-0.471941883	-0.0241	-0.848571589	-0.0241	-0.909420657	-0.0241	-1.702945799													
-0.0239	0.834802593	-0.0239	0.67128317	-0.024	0.564275005	-0.0241	0.535647997	-0.0239	0.385924486	-0.024	0.194527746	-0.024	0.172551223	-0.0241	-0.121110357	-0.0239	-0.27238913	-0.0241	-0.408157696	-0.0239	-0.56996993	-0.0241	-0.495043431	-0.024	-0.960270657	-0.024	-1.024085768	-0.0241	-1.70445338													
-0.0239	0.829483311	-0.0238	0.692902966	-0.0239	0.517012737	-0.024	0.535714429	-0.0238	0.377128066	-0.0239	0.206090714	-0.0238	0.201028787	-0.024	-0.17332559	-0.0238	-0.230254685	-0.024	-0.535158988	-0.0238	-0.498780429	-0.0239	-0.608429322	-0.0239	-0.877845377	-0.0239	-0.986600772	-0.0239	-0.663232733													
-0.0238	0.824084981	-0.0238	0.692942699	-0.0238	0.517062582	-0.0239	0.522517234	-0.0238	0.38604694	-0.0238	0.183084041	-0.0237	0.172652604	-0.0239	-0.15594809	-0.0236	-0.16791953	-0.0239	-0.434042408	-0.0237	-0.534795322	-0.0238	-0.540574161	-0.0237	-0.906247606	-0.0239	-1.063157681	-0.0238	-1.751008333													
-0.0236	0.824164355	-0.0237	0.700230461	-0.0236	0.517084994	-0.0237	0.529057363	-0.0236	0.368410145	-0.0235	0.217172272	-0.0236	0.158171779	-0.0237	-0.22487787	-0.0235	-0.230393492	-0.0238	-0.434183107	-0.0235	-0.606423441	-0.0236	-0.495492691	-0.0236	-0.565555622	-0.0236	-1.102260795	-0.0237	-1.564599594													
-0.0234	0.81340171	-0.0236	0.693076495	-0.0235	0.536158428	-0.0236	0.515874243	-0.0235	0.377296619	-0.0235	0.206156799	-0.0234	0.158212583	-0.0236	-0.156025256	-0.0234	-0.209333305	-0.0236	-0.434307115	-0.0234	-0.606668145	-0.0235	-0.722251867	-0.0235	-0.565768515	-0.0234	-1.175981364	-0.0235	-1.470918678													
-0.0234	0.813472645	-0.0234	0.69315797	-0.0234	0.536191346	-0.0234	0.522706586	-0.0233	0.394683908	-0.0234	0.183151418	-0.0233	0.18725279	-0.0235	-0.138635563	-0.0233	-0.314833672	-0.0235	-0.484545464	-0.0233	-0.606964789	-0.0234	-0.632046926	-0.0233	-0.736842133	-0.0234	-1.176805974	-0.0234	-1.567024637													
-0.0232	0.813519105	-0.0233	0.693169826	-0.0233	0.545549861	-0.0233	0.529203415	-0.0233	0.377364769	-0.0233	0.228796873	-0.0232	0.100254924	-0.0234	-0.138663765	-0.0231	-0.251595436	-0.0234	-0.408890535	-0.0232	-0.713043149	-0.0233	-0.586725687	-0.0233	-0.76601424	-0.0233	-1.406737436	-0.0233	-1.662435843													
-0.0231	0.813587617	-0.0231	0.664551208	-0.0232	0.53632192	-0.0232	0.529301239	-0.0232	0.368559734	-0.0231	0.206275192	-0.0231	0.100260527	-0.0233	-0.190961326	-0.0231	-0.230575366	-0.0232	-0.408927757	-0.023	-0.607367636	-0.0232	-0.789143065	-0.0232	-0.823119502	-0.0232	-1.066244027	-0.0231	-1.569152706													
-0.023	0.808173754	-0.023	0.664594729	-0.023	0.517367147	-0.023	0.516125073	-0.023	0.386344984	-0.023	0.148687275	-0.023	0.143811919	-0.0232	-0.190993825	-0.0229	-0.20953414	-0.0232	-0.434700257	-0.0229	-0.607563879	-0.023	-0.632790358	-0.0229	-0.709342969	-0.0231	-1.105599285	-0.023	-2.041953796													
-0.0228	0.802750099	-0.0229	0.679001736	-0.0229	0.508094076	-0.0229	0.516186391	-0.0228	0.350956633	-0.0229	0.183284898	-0.0228	0.15836488	-0.023	-0.191017957	-0.0228	-0.189332199	-0.0231	-0.459468596	-0.0228	-0.428363159	-0.0229	-0.519321111	-0.0228	-0.963976675	-0.0229	-0.914579763	-0.0229	-1.666296273													
-0.0228	0.802787269	-0.0228	0.679060217	-0.0228	0.489113445	-0.0228	0.495980777	-0.0227	0.359878486	-0.0227	0.171785782	-0.0227	0.187424675	-0.023	-0.173645178	-0.0227	-0.189382124	-0.0228	-0.383552212	-0.0227	-0.607913164	-0.0228	-0.43057908	-0.0227	-0.567217161	-0.0228	-1.106365168	-0.0227	-1.619374725													
-0.0226	0.786522673	-0.0227	0.679111924	-0.0227	0.508202699	-0.0227	0.48923582	-0.0226	0.359906529	-0.0226	0.160280019	-0.0226	0.187460986	-0.0228	-0.138833502	-0.0226	-0.230774858	-0.0228	-0.435080278	-0.0226	-0.572206298	-0.0226	-0.678949107	-0.0226	-0.993457122	-0.0226	-1.03086159	-0.0227	-1.28584463													
-0.0225	0.802937704	-0.0225	0.664837686	-0.0225	0.508225154	-0.0226	0.476045849	-0.0225	0.351086691	-0.0224	0.171853876	-0.0224	0.114879157	-0.0226	-0.173749194	-0.0225	-0.209688178	-0.0226	-0.562641596	-0.0225	-0.536364652	-0.0225	-0.408212019	-0.0225	-0.8535737	-0.0226	-1.031405363	-0.0226	-1.573457638													
-0.0223	0.802971126	-0.0224	0.657645662	-0.0224	0.489257662	-0.0225	0.523212371	-0.0223	0.36003676	-0.0223	0.183401584	-0.0223	0.114901763	-0.0225	-0.173756563	-0.0223	-0.126050986	-0.0224	-0.435339934	-0.0223	-0.67874217	-0.0223	-0.611481451	-0.0224	-0.853934108	-0.0224	-1.108714808	-0.0224	-1.5273535													
-0.0222	0.797682727	-0.0222	0.679265361	-0.0223	0.508327684	-0.0223	0.496146178	-0.0222	0.360084861	-0.0222	0.171895591	-0.0222	0.114915175	-0.0224	-0.138906336	-0.0222	-0.252087527	-0.0223	-0.485809835	-0.0222	-0.643179102	-0.0223	-0.340230365	-0.0223	-0.796879134	-0.0223	-0.955310247	-0.0223	-1.954892385													
-0.022	0.792292894	-0.0222	0.679331685	-0.0221	0.489350105	-0.0221	0.482661821	-0.0221	0.333923687	-0.0221	0.068640331	-0.0221	0.173048606	-0.0222	-0.138942267	-0.0221	-0.273268415	-0.0222	-0.332656163	-0.0221	-0.572965059	-0.0222	-0.363045717	-0.0221	-0.683071462	-0.0222	-0.840119433	-0.0222	-1.907175058													
-0.022	0.792310538	-0.022	0.65779262	-0.0221	0.508407056	-0.0221	0.509797439	-0.022	0.32508144	-0.0221	0.148883089	-0.022	0.158545822	-0.0221	-0.225457506	-0.022	-0.231045478	-0.0221	-0.435675279	-0.022	-0.643570912	-0.022	-0.431805553	-0.022	-0.855242008	-0.022	-1.10978089	-0.0221	-1.386174667													
-0.0218	0.786897507	-0.0219	0.657880233	-0.0219	0.489433043	-0.0219	0.503114222	-0.0218	0.342454639	-0.0219	0.160432428	-0.0219	0.129502103	-0.022	-0.225508601	-0.0218	-0.252217681	-0.022	-0.486070449	-0.0218	-0.643621556	-0.0219	-0.498245332	-0.0219	-0.884029923	-0.0218	-1.223090503	-0.0219	-1.434021343													
-0.0218	0.776131273	-0.0218	0.643556719	-0.0217	0.489458156	-0.0218	0.462798694	-0.0217	0.342513958	-0.0218	0.137380716	-0.0218	0.115004577	-0.022	-0.191386036	-0.0217	-0.336006317	-0.0218	-0.460549933	-0.0217	-0.178828854	-0.0217	-0.498499497	-0.0217	-0.514359437	-0.0217	-1.072832041	-0.0217	-1.766220077													
-0.0216	0.776162486	-0.0217	0.636381602	-0.0216	0.489504048	-0.0217	0.476368463	-0.0217	0.334069041	-0.0216	0.103271582	-0.0216	0.158639492	-0.0217	-0.225630646	-0.0216	-0.273607436	-0.0217	-0.512143794	-0.0216	-0.323031141	-0.0216	-0.544248175	-0.0217	-0.82750178	-0.0216	-1.073347771	-0.0217	-1.435218203													
-0.0215	0.770742543	-0.0215	0.643656046	-0.0215	0.499088352	-0.0215	0.482945217	-0.0215	0.325251037	-0.0216	0.148958445	-0.0215	0.115040605	-0.0216	-0.191466021	-0.0215	-0.252423776	-0.0215	-0.410457573	-0.0214	-0.71614548	-0.0215	-0.432232269	-0.0216	-0.827692596	-0.0216	-1.035478965	-0.0215	-1.056156366													
-0.0213	0.770795589	-0.0214	0.643729803	-0.0214	0.489635921	-0.0215	0.482979134	-0.0214	0.325298741	-0.0214	0.148979349	-0.0214	0.115064237	-0.0215	-0.191493222	-0.0214	-0.231311937	-0.0215	-0.538182302	-0.0213	-0.57398668	-0.0214	-0.476172465	-0.0214	-0.770837428	-0.0215	-1.035819285	-0.0214	-1.533515742													
-0.0212	0.770855169	-0.0213	0.672475269	-0.0212	0.470819443	-0.0213	0.463001032	-0.0213	0.325328414	-0.0213	0.206743524	-0.0212	0.158713522	-0.0213	-0.209001557	-0.0213	-0.294879852	-0.0213	-0.436343827	-0.0212	-0.680696351	-0.0213	-0.455447292	-0.0214	-0.856932833	-0.0213	-0.881978798	-0.0213	-1.293551107													
-0.0211	0.754601283	-0.0211	0.636588072	-0.0211	0.489687459	-0.0212	0.456234011	-0.0212	0.325359447	-0.0212	0.149018932	-0.0211	0.129652513	-0.0212	-0.191584971	-0.021	-0.252598155	-0.0212	-0.436454834	-0.021	-0.967060985	-0.0211	-0.613634904	-0.0212	-0.713819141	-0.0211	-0.959317297	-0.021	-1.440054549													
-0.0209	0.754649531	-0.021	0.636637126	-0.021	0.480401248	-0.0211	0.449523016	-0.0209	0.342757774	-0.021	0.149030928	-0.021	0.086630553	-0.021	-0.225832489	-0.021	-0.273820133	-0.021	-0.333429502	-0.0209	-0.574466885	-0.021	-0.568219658	-0.021	-0.800316425	-0.021	-0.959880956	-0.021	-1.296368189													
-0.0209	0.765649048	-0.0209	0.64392327	-0.0208	0.451909485	-0.0209	0.449592813	-0.0208	0.334288602	-0.0209	0.126446891	-0.0209	0.11512988	-0.0209	-0.19165281	-0.0209	-0.231534784	-0.0209	-0.385128725	-0.0208	-0.574735319	-0.0208	-0.568304659	-0.0209	-0.829698001	-0.021	-1.076295096	-0.0208	-1.296571056													
-0.0208	0.76569604	-0.0207	0.643984899	-0.0207	0.470989716	-0.0208	0.456395948	-0.0207	0.334340969	-0.0207	0.114921349	-0.0208	0.115144409	-0.0208	-0.22590973	-0.0208	-0.231544337	-0.0208	-0.46148253	-0.0207	-0.71766601	-0.0207	-0.52284927	-0.0207	-0.830096783	-0.0208	-1.077356122	-0.0207	-1.538519366													
-0.0205	0.765738736	-0.0206	0.629555558	-0.0206	0.461520711	-0.0206	0.429609517	-0.0206	0.325522602	-0.0206	0.137561882	-0.0207	0.086671246	-0.0207	-0.087519953	-0.0206	-0.295173506	-0.0208	-0.436865824	-0.0206	-0.64570301	-0.0206	-0.477314452	-0.0206	-0.801606939	-0.0207	-1.078088443	-0.0207	-1.444169144													
-0.0204	0.749485289	-0.0205	0.600926714	-0.0205	0.461534289	-0.0205	0.42964623	-0.0205	0.316703052	-0.0205	0.126512111	-0.0205	0.115188357	-0.0206	-0.19176061	-0.0204	-0.295233153	-0.0206	-0.436939833	-0.0204	-0.645955272	-0.0204	-0.614726442	-0.0205	-0.917017871	-0.0205	-1.001190649	-0.0204	-1.492670178													
-0.0203	0.749518908	-0.0203	0.622539859	-0.0204	0.461566357	-0.0204	0.429723567	-0.0203	0.325599851	-0.0204	0.126536075	-0.0203	0.086704892	-0.0205	-0.209287693	-0.0203	-0.23169223	-0.0205	-0.487621372	-0.0203	-0.646126824	-0.0203	-0.614750275	-0.0203	-0.830709556	-0.0204	-0.885543946	-0.0203	-1.445328156													
-0.0202	0.749578015	-0.0202	0.622597835	-0.0202	0.442778097	-0.0203	0.429774653	-0.0202	0.307896954	-0.0202	0.057725626	-0.0203	0.072163171	-0.0203	-0.191860366	-0.0201	-0.274158683	-0.0204	-0.487820217	-0.0202	-0.646261977	-0.0202	-0.456820883	-0.0203	-0.773871304	-0.0202	-0.924337929	-0.0202	-1.301437502													
-0.0201	0.744166315	-0.0201	0.622618812	-0.0202	0.452122549	-0.0202	0.423030347	-0.02	0.307928876	-0.0201	0.12657428	-0.0201	0.115249911	-0.0202	-0.226171501	-0.0201	-0.295407457	-0.0202	-0.411471277	-0.02	-0.5758507	-0.02	-0.411115198	-0.0202	-0.83168305	-0.0201	-0.847394178	-0.0201	-1.112266572													
-0.02	0.749670824	-0.02	0.615418092	-0.0199	0.452161679	-0.02	0.43665906	-0.02	0.290229031	-0.02	0.11503443	-0.0199	0.245836176	-0.0201	-0.243688075	-0.02	-0.274256913	-0.0201	-0.437432857	-0.02	-0.646696171	-0.02	-0.36538085	-0.02	-0.77411326	-0.02	-1.118995387	-0.02	-1.781716867													
-0.0197	0.733302922	-0.0199	0.615468027	-0.0198	0.452206466	-0.0199	0.429891964	-0.0199	0.263996181	-0.0198	0.103488772	-0.0198	0.158997031	-0.0199	-0.191944729	-0.0198	-0.33708801	-0.02	-0.437462548	-0.0198	-0.503978432	-0.0197	-0.501251215	-0.0199	-0.860963068	-0.0199	-0.463333828	-0.0198	-1.691187254													
-0.0196	0.738846441	-0.0197	0.615499849	-0.0197	0.442922597	-0.0198	0.416382378	-0.0197	0.281779972	-0.0197	0.20711306	-0.0197	0.115300903	-0.0198	-0.243777212	-0.0197	-0.295651725	-0.0198	-0.385901762	-0.0197	-0.576372248	-0.0197	-0.524427584	-0.0198	-0.546488903	-0.0198	-0.88766269	-0.0197	-1.207201046													
-0.0195	0.733417455	-0.0196	0.615556749	-0.0196	0.471323639	-0.0196	0.423222705	-0.0196	0.299213718	-0.0196	0.115075266	-0.0196	0.028516961	-0.0196	-0.226300013	-0.0194	-0.232022303	-0.0197	-0.488352051	-0.0195	-0.576393615	-0.0195	-0.63918502	-0.0196	-0.919656664	-0.0196	-0.887890601	-0.0195	-1.45046538													
-0.0194	0.738930397	-0.0194	0.60834823	-0.0195	0.443018858	-0.0195	0.443309459	-0.0194	0.325876748	-0.0195	0.103530155	-0.0195	0.086800968	-0.0195	-0.243857606	-0.0194	-0.232065157	-0.0196	-0.488428149	-0.0194	-0.576692738	-0.0194	-0.593676711	-0.0195	-0.804595764	-0.0195	-1.351063583	-0.0194	-1.597072432													
-0.0192	0.717209283	-0.0193	0.615625631	-0.0193	0.443036757	-0.0194	0.42327663	-0.0193	0.299258619	-0.0192	0.115110099	-0.0194	0.100786403	-0.0194	-0.226374822	-0.0192	-0.274578299	-0.0195	-0.437914421	-0.0192	-0.756120109	-0.0193	-0.388960339	-0.0193	-0.83366356	-0.0193	-0.967273638	-0.0193	-1.499957667													
-0.0191	0.73900136	-0.0193	0.615655451	-0.0191	0.443084672	-0.0192	0.416540395	-0.0191	0.27302783	-0.0192	0.115126363	-0.0192	0.072244293	-0.0193	-0.261488087	-0.0192	-0.12675555	-0.0193	-0.438078788	-0.0192	-0.576775139	-0.0191	-0.548128559	-0.0192	-1.004730198	-0.0192	-1.197121686	-0.0192	-1.257911106													
-0.019	0.722747519	-0.0192	0.608456206	-0.0191	0.443104579	-0.0191	0.403037863	-0.019	0.27306473	-0.0191	0.126715891	-0.019	0.057684354	-0.0192	-0.261536198	-0.019	-0.274703875	-0.0192	-0.540422487	-0.019	-0.648160855	-0.019	-0.412395082	-0.0191	-1.034190338	-0.0191	-0.88995378	-0.019	-1.501807357													
-0.0189	0.717332784	-0.019	0.60141812	-0.019	0.405266417	-0.019	0.409851255	-0.019	0.299386252	-0.019	0.126739123	-0.0189	0.08685892	-0.0191	-0.261548428	-0.0189	-0.232250878	-0.019	-0.488913888	-0.0189	-0.57733347	-0.0189	-0.45842823	-0.019	-0.689952882	-0.019	-0.929079411	-0.0189	-1.502672449													
-0.0188	0.717382888	-0.0189	0.615806167	-0.0188	0.424126605	-0.0188	0.389819387	-0.0187	0.282013565	-0.0188	0.115174387	-0.0187	0.057702182	-0.0189	-0.261595197	-0.0188	-0.274847524	-0.0189	-0.438254588	-0.0188	-1.008623738	-0.0188	-0.5717223	-0.0188	-0.83478001	-0.0188	-0.9296118	-0.0188	-1.747330959													
-0.0186	0.701123982	-0.0188	0.594240926	-0.0186	0.424153659	-0.0187	0.383078398	-0.0187	0.246503282	-0.0187	0.092047135	-0.0186	0.086878726	-0.0188	-0.314173223	-0.0186	-0.296080713	-0.0188	-0.514940619	-0.0186	-0.68481506	-0.0186	-0.548970454	-0.0187	-0.921943034	-0.0187	-0.774301451	-0.0186	-1.261066785													
-0.0185	0.701148165	-0.0185	0.587048623	-0.0185	0.414884917	-0.0186	0.423522003	-0.0185	0.264293876	-0.0185	0.103631002	-0.0185	0.072311659	-0.0186	-0.209839139	-0.0185	-0.232393902	-0.0186	-0.489209019	-0.0184	-0.721165373	-0.0185	-0.526055203	-0.0186	-0.603986448	-0.0186	-1.008288201	-0.0186	-1.700560115													
-0.0184	0.706687682	-0.0185	0.594320647	-0.0184	0.41490992	-0.0184	0.403212373	-0.0184	0.264334724	-0.0185	0.115228796	-0.0185	0.072324143	-0.0185	-0.244200906	-0.0184	-0.232431798	-0.0186	-0.412760663	-0.0184	-0.757574599	-0.0184	-0.526143063	-0.0184	-0.691052122	-0.0184	-0.930653063	-0.0185	-1.844007569													
-0.0183	0.684958862	-0.0184	0.594367442	-0.0184	0.414938748	-0.0184	0.403258361	-0.0183	0.264384419	-0.0182	0.068930976	-0.0183	0.05773988	-0.0184	-0.26176968	-0.0182	-0.337924091	-0.0184	-0.489461524	-0.0182	-0.721480394	-0.0183	-0.526321914	-0.0183	-0.836251967	-0.0183	-0.892265691	-0.0184	-1.604103227													
-0.0182	0.69593208	-0.0183	0.580080545	-0.0182	0.414964454	-0.0182	0.403315296	-0.0182	0.273273893	-0.0182	0.092090361	-0.0181	0.057752682	-0.0184	-0.22672925	-0.0182	-0.380491689	-0.0183	-0.438794038	-0.0181	-0.649237467	-0.0182	-0.436211025	-0.0182	-0.836485274	-0.0182	-0.814281333	-0.0181	-1.604587801													
-0.018	0.690485044	-0.0181	0.565604854	-0.0181	0.405465123	-0.0181	0.376448036	-0.018	0.28218842	-0.018	0.080525215	-0.018	0.028573175	-0.0182	-0.401353115	-0.018	-0.338058912	-0.0182	-0.54141519	-0.018	-0.614591685	-0.018	-0.459333786	-0.0181	-0.404318764	-0.018	-0.853971553	-0.0181	-1.459184932													
-0.018	0.695990175	-0.0179	0.580125403	-0.018	0.386636195	-0.018	0.36971673	-0.0179	0.246667522	-0.0179	0.068958052	-0.0179	-0.043762859	-0.018	-0.383854701	-0.0179	-0.338113966	-0.018	-0.489741268	-0.0179	-0.722100458	-0.0179	-0.549739461	-0.0179	-0.779012668	-0.018	-0.932463822	-0.0179	-1.313366971													
-0.0178	0.674263985	-0.0178	0.580189266	-0.0178	0.396003852	-0.0179	0.356168162	-0.0177	0.237807032	-0.0178	0.068965291	-0.0178	-0.0145911	-0.0179	-0.314542607	-0.0178	-0.338167998	-0.0179	-0.48981701	-0.0178	-0.649794509	-0.0178	-0.436630038	-0.0178	-0.924423627	-0.0179	-0.776420966	-0.0178	-1.412342824													
-0.0176	0.674303221	-0.0177	0.565724156	-0.0177	0.396046907	-0.0177	0.369780326	-0.0177	0.202614268	-0.0178	0.023148172	-0.0177	-0.014591935	-0.0178	-0.331417947	-0.0177	-0.317880792	-0.0178	-0.541829095	-0.0177	-0.578856774	-0.0177	-0.734427635	-0.0177	-0.866839976	-0.0178	-0.972738013	-0.0177	-1.314752371													
-0.0175	0.685134702	-0.0175	0.565752252	-0.0176	0.39607146	-0.0176	0.369811766	-0.0175	0.228939172	-0.0176	0.046303594	-0.0176	-0.029188597	-0.0177	-0.244475397	-0.0175	-0.359573577	-0.0177	-0.464142302	-0.0175	-0.578872546	-0.0176	-0.573425788	-0.0176	-0.462967568	-0.0176	-0.972520015	-0.0176	-1.266608972													
-0.0174	0.663526514	-0.0175	0.551442433	-0.0174	0.396088633	-0.0175	0.363057326	-0.0175	0.255657727	-0.0174	0.06899317	-0.0175	0.043192946	-0.0175	-0.24452773	-0.0174	-0.380911242	-0.0175	-0.439425436	-0.0174	-0.650199409	-0.0173	-0.50450476	-0.0174	-0.7803384	-0.0174	-0.894893896	-0.0174	-1.124722251													
-0.0173	0.668937871	-0.0174	0.58030623	-0.0173	0.396112931	-0.0174	0.329451386	-0.0173	0.237904337	-0.0172	0.011576906	-0.0172	0.072414639	-0.0174	-0.244575982	-0.0174	-0.296691644	-0.0173	-0.490313616	-0.0173	-0.579311634	-0.0173	-0.275590574	-0.0173	-0.780607342	-0.0173	-0.89559817	-0.0173	-1.366505682													
-0.0172	0.674436719	-0.0173	0.565862944	-0.0173	0.3772834	-0.0172	0.403591002	-0.0171	0.220517862	-0.0172	0	-0.0172	0.057815141	-0.0173	-0.262124195	-0.0173	-0.338462384	-0.0173	-0.618935134	-0.0172	-0.650459201	-0.0172	-0.481622812	-0.0172	-0.751982936	-0.0172	-1.205325526	-0.0172	-1.317502111													
-0.0171	0.663650979	-0.0171	0.558774049	-0.0171	0.396166366	-0.0171	0.390300032	-0.017	0.211648775	-0.0171	0.046326406	-0.017	-0.043805272	-0.0171	-0.262175968	-0.0171	-0.338514329	-0.0171	-0.490471069	-0.017	-0.579572807	-0.0171	-0.414393623	-0.0171	-0.810205101	-0.0171	-0.856698477	-0.017	-1.367709326													
-0.0169	0.669037086	-0.017	0.558817775	-0.017	0.386848577	-0.017	0.356383149	-0.0169	0.237986902	-0.017	0.04632951	-0.017	0.057829536	-0.017	-0.27978354	-0.0171	-0.33854878	-0.0171	-0.361828908	-0.0169	-0.57977531	-0.0169	-0.574282391	-0.0169	-0.810264826	-0.017	-0.778707688	-0.0169	-1.417051021													
-0.0168	0.658238465	-0.0168	0.544359097	-0.0169	0.358513466	-0.0169	0.356412237	-0.0168	0.246888636	-0.0168	0.034749464	-0.0167	0.057838742	-0.017	-0.279850304	-0.0169	-0.338658205	-0.0169	-0.49066246	-0.0168	-0.650987209	-0.0168	-0.620595765	-0.0168	-0.7233895	-0.0169	-0.896739012	-0.0168	-1.270638235													
-0.0167	0.663757285	-0.0167	0.56596809	-0.0167	0.377368959	-0.0167	0.356436009	-0.0167	0.211703737	-0.0167	0.057932774	-0.0166	0.057843895	-0.0168	-0.29748511	-0.0168	-0.318273105	-0.0167	-0.542624254	-0.0166	-0.76021517	-0.0167	-0.528324298	-0.0167	-0.869264055	-0.0167	-0.700958203	-0.0167	-1.319417162													
-0.0166	0.669129565	-0.0167	0.544417961	-0.0166	0.377406056	-0.0167	0.343175471	-0.0165	0.211730821	-0.0165	0.127022949	-0.0165	0.043235926	-0.0167	-0.262363638	-0.0166	-0.360054905	-0.0166	-0.490918109	-0.0165	-0.651451459	-0.0166	-0.574715479	-0.0166	-0.723845819	-0.0166	-0.858422387	-0.0166	-1.271513718													
-0.0165	0.663811825	-0.0165	0.530116309	-0.0165	0.377433025	-0.0165	0.350002192	-0.0164	0.220630596	-0.0164	0.092241822	-0.0164	-0.014611679	-0.0166	-0.297526622	-0.0166	-0.381389319	-0.0165	-0.516936545	-0.0165	-0.61681861	-0.0165	-0.621117061	-0.0164	-0.724156749	-0.0165	-0.7802574	-0.0164	-0.784471824													
-0.0163	0.652900137	-0.0163	0.522904718	-0.0164	0.358585962	-0.0164	0.336458769	-0.0163	0.238078267	-0.0163	0.034769094	-0.0163	0	-0.0165	-0.280021575	-0.0164	-0.338860439	-0.0164	-0.543005564	-0.0163	-0.90470454	-0.0163	-0.229870506	-0.0162	-0.870011471	-0.0164	-0.898587824	-0.0163	-0.883271787													
-0.0161	0.636660915	-0.0162	0.530169565	-0.0162	0.358613594	-0.0163	0.343258076	-0.0161	0.220682278	-0.0162	0.023179549	-0.0161	-0.02923115	-0.0163	-0.367138089	-0.0163	-0.254472935	-0.0163	-0.362320887	-0.0161	-0.65195272	-0.0161	-0.482650201	-0.0161	-0.955246725	-0.0162	-0.937627901	-0.0163	-1.129407752													
-0.016	0.647624308	-0.016	0.515705918	-0.0161	0.367970483	-0.0161	0.329707437	-0.016	0.220710427	-0.016	0.023183483	-0.016	-0.043850008	-0.0161	-0.33207144	-0.0161	-0.318538055	-0.0161	-0.388367043	-0.016	-0.652035385	-0.0161	-0.482770061	-0.016	-0.870599187	-0.0161	-0.780932004	-0.0161	-1.322488938													
-0.0159	0.625893355	-0.016	0.515753236	-0.016	0.358680129	-0.016	0.329733876	-0.0159	0.202930958	-0.0159	0.046375195	-0.016	0.057887096	-0.016	-0.280130815	-0.016	-0.339021011	-0.016	-0.465359116	-0.0159	-0.725110507	-0.016	-0.438489933	-0.0159	-0.783504986	-0.016	-0.859772872	-0.016	-1.274190223													
-0.0158	0.631267136	-0.0159	0.523019394	-0.0158	0.358702477	-0.0159	0.302876161	-0.0158	0.194046715	-0.0158	0.023189807	-0.0158	-0.0146209	-0.016	-0.420013929	-0.0158	-0.297312461	-0.016	-0.569396151	-0.0157	-0.580996425	-0.0158	-0.36908958	-0.0158	-0.637920733	-0.0158	-0.860246999	-0.0159	-1.324165566													
-0.0157	0.636789242	-0.0158	0.508708251	-0.0157	0.349203727	-0.0158	0.322988268	-0.0156	0.194071549	-0.0157	0.02319237	-0.0157	0.014015693	-0.0158	-0.332213366	-0.0157	-0.424426498	-0.0157	-0.646321504	-0.0156	-0.544664761	-0.0156	-0.645190565	-0.0157	-0.436097456	-0.0157	-0.781583713	-0.0157	-1.226292655													
-0.0155	0.620532173	-0.0156	0.479910476	-0.0156	0.358759792	-0.0156	0.309734153	-0.0155	0.185188119	-0.0155	0.046390398	-0.0155	0	-0.0157	-0.210598839	-0.0156	-0.339200402	-0.0157	-0.517581498	-0.0155	-0.689202295	-0.0155	-0.506360936	-0.0155	-0.930019639	-0.0155	-0.860768862	-0.0156	-1.521818689													
-0.0154	0.615092995	-0.0155	0.494264839	-0.0155	0.349244883	-0.0156	0.248943886	-0.0154	0.185204066	-0.0154	0.023195652	-0.0154	0.014018891	-0.0156	-0.332299549	-0.0155	-0.381877217	-0.0155	-0.672506106	-0.0153	-0.652862413	-0.0154	-0.483459902	-0.0154	-0.813693625	-0.0154	-0.782332184	-0.0154	-1.375184208													
-0.0153	0.615108038	-0.0154	0.515880025	-0.0154	0.339740032	-0.0154	0.343437033	-0.0153	0.185218675	-0.0153	-0.011114152	-0.0153	-0.145612968	-0.0154	-0.315512326	-0.0154	-0.360649246	-0.0154	-0.56976667	-0.0152	-0.617989745	-0.0153	-0.185814227	-0.0153	-0.957119914	-0.0153	-0.861570083	-0.0154	-0.935985087													
-0.0152	0.615162127	-0.0152	0.501559349	-0.0153	0.349282658	-0.0153	0.343461597	-0.0152	0.15891168	-0.0152	0.011599502	-0.0151	-0.043889041	-0.0153	-0.385165941	-0.0153	-0.382061171	-0.0153	-0.51784703	-0.0151	-0.653041965	-0.0152	-0.553174918	-0.0152	-0.872463202	-0.0153	-1.212828501	-0.0152	-1.770612205													
-0.0151	0.604356523	-0.0151	0.487254165	-0.0152	0.330441406	-0.0152	0.29624024	-0.0151	0.176352925	-0.015	-0.011115647	-0.015	-0.029263741	-0.0151	-0.262831346	-0.0152	-0.382142285	-0.0151	-0.491909124	-0.015	-0.581767938	-0.015	-0.599780338	-0.0151	-0.814127258	-0.015	-1.292239643	-0.0151	-1.179228745													
-0.0149	0.598917383	-0.015	0.494372973	-0.015	0.330458965	-0.015	0.282680834	-0.0149	0.185266036	-0.015	0.034808239	-0.0149	-0.043901797	-0.015	-0.262853033	-0.015	-0.339446709	-0.015	-0.544035827	-0.0149	-0.581982608	-0.0149	-0.576780429	-0.015	-0.726750833	-0.0149	-1.099339843	-0.015	-1.179851853													
-0.0148	0.598944192	-0.0149	0.487294445	-0.0148	0.339816322	-0.0149	0.262614	-0.0148	0.176384987	-0.0147	-0.011118558	-0.0148	-0.058536091	-0.015	-0.332560171	-0.0149	-0.488052238	-0.0149	-0.570203592	-0.0148	-0.618483089	-0.0147	-0.623173776	-0.015	-0.697759765	-0.0148	-0.902421461	-0.0148	-1.180489578													
-0.0147	0.593619831	-0.0148	0.480083101	-0.0148	0.330499423	-0.0148	0.262632037	-0.0147	0.150062193	-0.0147	-0.011120138	-0.0148	-0.014637999	-0.0148	-0.315734098	-0.0148	-0.530802482	-0.0149	-0.544260438	-0.0147	-0.618698735	-0.0147	-0.507424794	-0.0148	-0.987571445	-0.0147	-0.744719486	-0.0147	-1.279633725													
-0.0145	0.593638709	-0.0147	0.480105082	-0.0146	0.330536091	-0.0147	0.29631611	-0.0146	0.158973358	-0.0145	-0.011120635	-0.0146	-0.014639073	-0.0147	-0.385442773	-0.0146	-0.360990229	-0.0147	-0.57037501	-0.0146	-0.690343838	-0.0145	-0.370115813	-0.0146	0.088031905	-0.0145	-1.294552038	-0.0146	-0.987364347													
-0.0144	0.588202141	-0.0145	0.465796166	-0.0145	0.330545476	-0.0145	0.275954071	-0.0144	0.141182208	-0.0144	-0.057531409	-0.0145	-0.014641955	-0.0146	-0.385480441	-0.0146	-0.361006519	-0.0147	-0.570459796	-0.0144	-0.836329511	-0.0145	-0.34696658	-0.0145	-0.525256728	-0.0145	-1.412549418	-0.0145	-0.888931218													
-0.0143	0.588221941	-0.0144	0.465810852	-0.0144	0.358966398	-0.0143	0.309946842	-0.0143	0.167895361	-0.0143	-0.011122179	-0.0143	-0.014643634	-0.0144	-0.350347102	-0.0144	-0.382420093	-0.0144	-0.544508498	-0.0143	-0.726931528	-0.0143	-0.439949649	-0.0144	-0.640123366	-0.0144	-1.100950031	-0.0144	-0.889062802													
-0.0142	0.588247917	-0.0143	0.472937877	-0.0143	0.330574623	-0.0143	0.282802319	-0.0142	0.159014977	-0.0142	0.011608684	-0.0142	-0.014644679	-0.0143	-0.368009745	-0.0143	-0.382497184	-0.0143	-0.518536772	-0.0142	-0.763705033	-0.0142	-0.531113421	-0.0142	-0.874362309	-0.0143	-0.903638934	-0.0142	-0.98836968													
-0.0141	0.582820541	-0.0142	0.465861936	-0.0142	0.311539974	-0.0142	0.249142987	-0.0141	0.176474144	-0.0141	0.058059301	-0.0141	-0.101866932	-0.0142	-0.332799638	-0.0141	-0.382514658	-0.0142	-0.59683189	-0.0141	-0.654283857	-0.0141	-0.78486342	-0.0141	-0.728311225	-0.0141	-0.706415528	-0.0141	-1.137862045													
-0.0139	0.572033158	-0.0141	0.472978773	-0.014	0.283168924	-0.0141	0.282833958	-0.0139	0.176481542	-0.014	-0.034340222	-0.014	-0.058575338	-0.0142	-0.332856033	-0.014	-0.382569201	-0.0141	-0.570854734	-0.0139	-0.654472254	-0.0139	-0.417077132	-0.014	-0.669936857	-0.014	-0.904580283	-0.014	-1.137944197													
-0.0138	0.572035137	-0.014	0.46590129	-0.014	0.30223793	-0.0139	0.255965912	-0.0138	0.141240834	-0.0139	-0.034344425	-0.0138	-0.043946079	-0.014	-0.368135687	-0.0138	-0.382675746	-0.014	-0.59699569	-0.0137	-0.654559366	-0.0138	-0.624526043	-0.0139	-0.640702184	-0.0138	-1.17787095	-0.0138	-1.138683696													
-0.0137	0.561248769	-0.0138	0.458688922	-0.0138	0.311584778	-0.0138	0.249193175	-0.0136	0.14126159	-0.0137	-0.011127594	-0.0138	-0.029300447	-0.0139	-0.316042355	-0.0138	-0.446842648	-0.0138	-0.571031072	-0.0137	-0.691271143	-0.0137	-0.578046533	-0.0137	-0.84600306	-0.0137	-0.984412685	-0.0137	-1.531619664													
-0.0136	0.5612737	-0.0136	0.444373291	-0.0136	0.302273759	-0.0137	0.249215451	-0.0135	0.141268161	-0.0136	-0.034350735	-0.0136	0	-0.0138	-0.280845271	-0.0136	-0.298092427	-0.0137	-0.545084767	-0.0135	-0.65486031	-0.0136	-0.300979382	-0.0136	-0.526296511	-0.0137	-0.905425241	-0.0137	-1.383477865													
-0.0135	0.56129713	-0.0135	0.444393301	-0.0135	0.302291408	-0.0135	0.249222432	-0.0134	0.132371008	-0.0134	-0.034354327	-0.0135	-0.058603635	-0.0137	-0.368231767	-0.0136	-0.340075027	-0.0136	-0.597265528	-0.0134	-0.400252143	-0.0135	-0.069960742	-0.0134	-0.641200916	-0.0135	-0.905541344	-0.0135	-1.532590725													
-0.0133	0.555847941	-0.0134	0.41559171	-0.0134	0.273712956	-0.0134	0.249243786	-0.0132	0.123478853	-0.0133	-0.091916325	-0.0134	-0.073258877	-0.0136	-0.333066761	-0.0134	-0.382868662	-0.0135	-0.467015199	-0.0133	-0.583514953	-0.0133	-0.301110426	-0.0134	-0.817422226	-0.0134	-1.103693186	-0.0134	-1.041003891													
-0.0132	0.555868942	-0.0132	0.422855361	-0.0133	0.302324652	-0.0133	0.242460805	-0.0132	0.123489324	-0.0132	-0.057584301	-0.0132	0	-0.0135	-0.421129307	-0.0132	-0.425731839	-0.0134	-0.415926715	-0.0132	-0.583528178	-0.0132	-0.508875784	-0.0132	-0.583049619	-0.0132	-1.104087819	-0.0133	-1.040992901													
-0.0131	0.561369702	-0.0132	0.415634649	-0.0132	0.292808751	-0.0132	0.22889223	-0.0131	0.106059335	-0.013	-0.022748209	-0.0131	-0.043970501	-0.0133	-0.3859621	-0.0131	-0.489044446	-0.0131	-0.442180981	-0.013	-0.728551026	-0.013	-0.578827737	-0.0131	-0.962239212	-0.0132	-0.354396413	-0.0131	-1.335597918													
-0.013	0.534184906	-0.0131	0.437219679	-0.013	0.283288307	-0.0131	0.208818581	-0.0129	0.123507216	-0.0129	-0.045981002	-0.013	-0.043975829	-0.0132	-0.386013262	-0.013	-0.383065823	-0.0131	-0.54552123	-0.013	-0.620422476	-0.0129	-0.50910854	-0.0131	-0.612538109	-0.013	-0.867100366	-0.013	-1.041944104													
-0.0129	0.528736153	-0.013	0.43000499	-0.0129	0.283311272	-0.0129	0.202035991	-0.0128	0.097168711	-0.0129	-0.057601936	-0.0129	-0.087335824	-0.013	-0.403690432	-0.013	-0.404520496	-0.013	-0.622750521	-0.0128	-0.692144099	-0.0128	-0.441248518	-0.0129	-0.788905446	-0.0129	-0.748326703	-0.0129	-1.187549288													
-0.0127	0.523414785	-0.0128	0.437268846	-0.0128	0.273795143	-0.0127	0.215635232	-0.0127	0.097176612	-0.0128	-0.069217729	-0.0128	-0.029324899	-0.0129	-0.368514253	-0.0128	-0.340331844	-0.0128	-0.545692815	-0.0127	-0.765451281	-0.0127	-0.441400345	-0.0128	-0.759813044	-0.0128	-0.986792871	-0.0128	-0.793975023													
-0.0126	0.534240632	-0.0127	0.437283241	-0.0126	0.273811862	-0.0126	0.208864977	-0.0126	0.097180532	-0.0127	-0.057608995	-0.0126	-0.043989185	-0.0128	-0.350916225	-0.0127	-0.447398903	-0.0127	-0.545779598	-0.0126	-0.729032514	-0.0125	-0.579365449	-0.0126	-0.789270563	-0.0127	-0.788523481	-0.0127	-1.093077772													
-0.0124	0.523451014	-0.0126	0.422964032	-0.0125	0.264501123	-0.0125	0.262958882	-0.0124	0.09718779	-0.0125	-0.011137538	-0.0125	-0.043996031	-0.0126	-0.350980746	-0.0126	-0.426050195	-0.0126	-0.623024613	-0.0125	-0.655924899	-0.0125	-0.486286236	-0.0125	-0.848359099	-0.0126	-1.066416155	-0.0125	-0.794320496													
-0.0124	0.518008929	-0.0125	0.401243695	-0.0124	0.254974726	-0.0124	0.208886474	-0.0123	0.09719293	-0.0124	-0.069234048	-0.0124	-0.043997396	-0.0125	-0.333360324	-0.0124	-0.426091939	-0.0124	-0.675281673	-0.0124	-0.584312488	-0.0123	-0.48638988	-0.0124	-0.963564488	-0.0124	-0.788840199	-0.0124	-1.189552351													
-0.0122	0.518026947	-0.0124	0.394178233	-0.0123	0.254994298	-0.0123	0.22248167	-0.0122	0.079385313	-0.0123	-0.057623341	-0.0123	-0.07332614	-0.0125	-0.316503344	-0.0122	-0.426167564	-0.0123	-0.545987381	-0.0122	-0.765960515	-0.0123	-0.418415164	-0.0123	-0.848554744	-0.0123	-0.474459824	-0.0123	-1.289092782													
-0.0121	0.507239653	-0.0123	0.394199789	-0.0122	0.255004371	-0.0121	0.195325099	-0.0121	0.097205363	-0.0121	-0.080864574	-0.0122	-0.073332428	-0.0124	-0.386358164	-0.0122	-0.404824877	-0.0123	-0.598212911	-0.0121	-0.584397215	-0.0121	-0.465098648	-0.0122	-0.760652912	-0.0121	-0.868873315	-0.0121	-1.289017542													
-0.012	0.501796663	-0.0122	0.401299532	-0.0121	0.245489127	-0.0121	0.202130796	-0.0119	0.088303792	-0.012	-0.092002433	-0.012	-0.116711862	-0.0122	-0.491396287	-0.012	-0.468194916	-0.0121	-0.623346241	-0.0119	-0.692922759	-0.012	-0.533267723	-0.0121	-0.613790086	-0.0121	-0.514531859	-0.0121	-1.094751818													
-0.0118	0.50180614	-0.0121	0.401315067	-0.0119	0.24548989	-0.0119	0.235837082	-0.0118	0.079400787	-0.0119	-0.080875047	-0.0119	-0.131381256	-0.012	-0.386403825	-0.0119	-0.511110318	-0.0119	-0.623413892	-0.0119	-0.693056878	-0.0119	-0.465227719	-0.0119	-0.878528309	-0.012	-0.948687112	-0.0119	-1.389929155													
-0.0118	0.49102902	-0.0118	0.408564041	-0.0118	0.226648053	-0.0118	0.182059415	-0.0117	0.070496669	-0.0117	-0.092012223	-0.0118	-0.087405888	-0.012	-0.386459446	-0.0118	-0.489751121	-0.0119	-0.701832161	-0.0117	-0.656529668	-0.0118	-0.442035601	-0.0118	-0.790544206	-0.0119	-1.147374383	-0.0119	-1.439961388													
-0.0116	0.496382423	-0.0118	0.415832515	-0.0117	0.236184123	-0.0118	0.1548958	-0.0116	0.061593116	-0.0116	-0.115253598	-0.0117	-0.087420824	-0.0118	-0.351233121	-0.0116	-0.468377421	-0.0117	-0.754132074	-0.0116	-0.656751913	-0.0117	-0.302000698	-0.0117	-0.849511148	-0.0118	-0.790127556	-0.0117	-0.846414406													
-0.0115	0.485585304	-0.0116	0.401362702	-0.0116	0.255061166	-0.0116	0.182074675	-0.0115	0.070507309	-0.0116	-0.138496507	-0.0116	-0.11675746	-0.0117	-0.386589551	-0.0115	-0.447897672	-0.0116	-0.572563167	-0.0115	-0.766819055	-0.0116	-0.372169324	-0.0116	-0.79093854	-0.0116	-0.949733162	-0.0115	-0.946112782													
-0.0114	0.480147239	-0.0115	0.379806591	-0.0114	0.226680162	-0.0115	0.20218209	-0.0114	0.061604531	-0.0114	-0.13851005	-0.0114	-0.11675616	-0.0116	-0.386581543	-0.0114	-0.23445238	-0.0115	-0.572581311	-0.0113	-0.693609266	-0.0114	-0.720372782	-0.0114	-0.614415027	-0.0115	-0.79064077	-0.0114	-1.441585783													
-0.0112	0.485631452	-0.0114	0.394301868	-0.0114	0.22668519	-0.0114	0.175297942	-0.0113	0.0530675	-0.0112	-0.150139978	-0.0113	-0.058707593	-0.0115	-0.404285539	-0.0112	-0.468542221	-0.0114	-0.649960373	-0.0112	-0.657103586	-0.0112	-0.580571148	-0.0113	-1.083099007	-0.0114	-0.750948913	-0.0113	-1.146781641													
-0.0111	0.480187816	-0.0113	0.387074587	-0.0112	0.217169719	-0.0112	0.148137942	-0.0112	0.035250849	-0.0111	-0.115291325	-0.0112	-0.073389168	-0.0112	-0.386663322	-0.0111	-0.448075344	-0.0113	-0.883905191	-0.0111	-0.6938745	-0.0111	-0.465839214	-0.0112	-0.879841158	-0.0113	-0.75119922	-0.0112	-0.947121291													
-0.011	0.474867545	-0.0112	0.365524098	-0.0111	0.207850538	-0.0111	0.154939574	-0.011	0.035254861	-0.011	-0.115302849	-0.0111	-0.087452579	-0.0112	-0.421994425	-0.011	-0.511511061	-0.0112	-0.650154964	-0.011	-0.693885018	-0.011	-0.534031073	-0.0111	-0.791760906	-0.0111	-0.711452973	-0.0111	-1.047692317													
-0.0108	0.463972638	-0.011	0.365541238	-0.011	0.207861826	-0.011	0.148153136	-0.0109	0.053076014	-0.011	-0.115309096	-0.011	-0.160804628	-0.011	-0.422062037	-0.0109	-0.511567286	-0.011	-0.624081187	-0.0109	-0.585343405	-0.0108	-0.510790164	-0.011	-0.909634865	-0.011	-0.831296185	-0.0109	-1.193591378													
-0.0107	0.458642378	-0.0109	0.365551158	-0.0108	0.207865651	-0.0109	0.175334972	-0.0108	0.044169657	-0.0108	-0.150177789	-0.0109	-0.146153627	-0.0109	-0.422102983	-0.0108	-0.405336282	-0.0109	-0.624173953	-0.0107	-0.657404034	-0.0107	-0.557693075	-0.0108	-0.880352402	-0.0109	-1.03067924	-0.0108	-0.947968239													
-0.0106	0.447737054	-0.0108	0.365558136	-0.0107	0.207875861	-0.0107	0.161753353	-0.0106	0.035261371	-0.0107	-0.13856936	-0.0108	-0.146161114	-0.0108	-0.527278207	-0.0106	-0.511648324	-0.0107	-0.546904573	-0.0106	-0.730938189	-0.0107	-0.466119456	-0.0108	-0.792042634	-0.0107	-0.555787716	-0.0107	-1.148527855													
-0.0104	0.453207326	-0.0106	0.36557962	-0.0106	0.207880773	-0.0106	0.114502301	-0.0105	0.044173668	-0.0106	-0.11533545	-0.0106	-0.058736782	-0.0107	-0.509675252	-0.0104	-0.490275341	-0.0106	-0.676615675	-0.0105	-0.804457375	-0.0105	-0.349270542	-0.0106	-0.733406243	-0.0107	-0.991276489	-0.0106	-0.351378186													
-0.0104	0.447771247	-0.0106	0.358352149	-0.0105	0.207893905	-0.0105	0.128092234	-0.0104	0.044176337	-0.0105	-0.150209608	-0.0105	-0.146182153	-0.0106	-0.439109151	-0.0104	-0.576062599	-0.0106	-0.599351373	-0.0104	-0.767775756	-0.0104	-0.487761588	-0.0105	-0.910338777	-0.0105	-0.951784248	-0.0105	-0.698367221													
-0.0103	0.442440412	-0.0105	0.365602667	-0.0104	0.207902626	-0.0104	0.12809383	-0.0103	0.008537004	-0.0104	-0.161357533	-0.0105	-0.146188334	-0.0104	-0.422239447	-0.0103	-0.511818693	-0.0104	-0.676797944	-0.0102	-0.657765109	-0.0103	-0.51135894	-0.0104	-0.940031221	-0.0104	-0.59634038	-0.0103	-1.195263735													
-0.0101	0.43699139	-0.0104	0.358383609	-0.0103	0.179524517	-0.0102	0.128101966	-0.0102	0.017447749	-0.0102	-0.138602856	-0.0102	-0.160883635	-0.0103	-0.439174488	-0.0102	-0.468991731	-0.0103	-0.65070975	-0.0102	-0.768030817	-0.0101	-0.65174209	-0.0102	-0.822324397	-0.0103	-0.832506549	-0.0102	-1.149692664													
-0.01	0.437006353	-0.0102	0.351303408	-0.0101	0.19838331	-0.0101	0.12810843	-0.01	0	-0.0101	-0.161384661	-0.0102	-0.146214743	-0.0102	-0.422313669	-0.0101	-0.46902276	-0.0101	-0.650807437	-0.01	-0.65798495	-0.0101	-0.488072507	-0.0102	-0.645435171	-0.0101	-0.872633569	-0.0101	-0.8997777													
-0.0099	0.431564585	-0.0101	0.336833664	-0.01	0.17954273	-0.0099	0.134909318	-0.0099	0.026361232	-0.0101	-0.115371507	-0.0101	-0.131555001	-0.0101	-0.404723114	-0.01	-0.490533637	-0.0101	-0.573523927	-0.0098	-0.658123351	-0.0099	-0.558272046	-0.01	-0.793087348	-0.0101	-0.952534189	-0.01	-1.196702996													
-0.0098	0.415326512	-0.01	0.322521279	-0.0099	0.179548985	-0.0099	0.128122413	-0.0098	-0.026725192	-0.0098	-0.115378246	-0.0099	-0.204304158	-0.01	-0.474653682	-0.0098	-0.576333003	-0.0099	-0.624745156	-0.0097	-0.658131159	-0.0097	-0.443367674	-0.0099	-0.881749102	-0.0098	-0.872994985	-0.0098	-1.150743826													
-0.0097	0.420789345	-0.0099	0.344093086	-0.0098	0.179551513	-0.0097	0.134924503	-0.0097	0.008539516	-0.0098	-0.16140523	-0.0098	-0.160928526	-0.0098	-0.439351474	-0.0098	-0.512083846	-0.0098	-0.62481211	-0.0097	-0.658292044	-0.0097	-0.535088381	-0.0098	-0.881945472	-0.0097	-0.95309499	-0.0097	-1.050772987													
-0.0095	0.409900316	-0.0097	0.329788421	-0.0097	0.179560614	-0.0096	0.12134012	-0.0095	0.008539867	-0.0095	-0.21952106	-0.0097	-0.11689816	-0.0097	-0.439411464	-0.0096	-0.427195805	-0.0096	-0.599847256	-0.0095	-0.731900738	-0.0096	-0.558627218	-0.0097	-0.823010505	-0.0095	-0.993217669	-0.0096	-1.101050637													
-0.0095	0.415362466	-0.0096	0.329795915	-0.0096	0.160520019	-0.0095	0.128137679	-0.0095	0.008540232	-0.0095	-0.173051639	-0.0095	-0.131589159	-0.0096	-0.439442211	-0.0095	-0.533612176	-0.0095	-0.624975749	-0.0095	-0.76871349	-0.0095	-0.652337761	-0.0095	-0.734595515	-0.0095	-0.794023926	-0.0095	-1.101746732													
-0.0094	0.399131967	-0.0095	0.329800764	-0.0095	0.160522777	-0.0094	0.067296845	-0.0094	0.017453551	-0.0094	-0.115415624	-0.0094	-0.1169196	-0.0095	-0.439489904	-0.0094	-0.533649453	-0.0094	-0.677390272	-0.0093	-0.768871226	-0.0093	-0.467012248	-0.0094	-0.734744724	-0.0094	-0.833999977	-0.0094	-1.101717946													
-0.0092	0.399143493	-0.0094	0.308259047	-0.0092	0.160527661	-0.0092	0.080881093	-0.0092	0.008541103	-0.0093	-0.138683737	-0.0093	-0.219066598	-0.0093	-0.457182408	-0.0093	-0.512256341	-0.0093	-0.677448177	-0.0092	-0.768893154	-0.0093	-0.512022742	-0.0093	-0.85294364	-0.0092	-0.23712831	-0.0093	-0.901133659													
-0.009	0.388360241	-0.0091	0.308271061	-0.0092	0.151204721	-0.0092	0.087675428	-0.009	0	-0.0091	-0.173086867	-0.0092	-0.189738264	-0.0093	-0.474877966	-0.0091	-0.490833575	-0.0092	-0.677542811	-0.009	-0.914350823	-0.0091	-0.48866975	-0.0091	-0.734980202	-0.0092	-0.674347448	-0.0092	-1.102370181													
-0.0089	0.388369776	-0.0091	0.301039668	-0.009	0.141688624	-0.009	0.080888188	-0.0089	0.008542067	-0.009	-0.150327585	-0.0091	-0.161006243	-0.0091	-0.45725205	-0.009	-0.533762945	-0.009	-0.677613527	-0.0089	-0.732306719	-0.009	-0.676004014	-0.009	-0.676002232	-0.009	-0.754648292	-0.009	-0.85158566													
-0.0088	0.393716974	-0.009	0.293818071	-0.0089	0.170075087	-0.0089	0.094476498	-0.0088	-0.026735921	-0.0089	-0.173113726	-0.0089	-0.146321911	-0.009	-0.49259207	-0.0088	-0.427421465	-0.0089	-0.600207733	-0.0088	-0.695701086	-0.0089	-0.512160256	-0.0089	-0.676104882	-0.0088	-0.874770729	-0.0088	-1.052780934													
-0.0087	0.382938984	-0.0088	0.293830401	-0.0088	0.141700165	-0.0088	0.080893631	-0.0087	-0.026737831	-0.0088	-0.207997684	-0.0088	-0.11696508	-0.0088	-0.422680941	-0.0088	-0.555324941	-0.0088	-0.625354176	-0.0087	-0.769229755	-0.0088	-0.699643101	-0.0088	-0.794450882	-0.0087	-0.834812181	-0.0087	-1.10304548													
-0.0086	0.377500289	-0.0088	0.286752215	-0.0087	0.132181272	-0.0087	0.094484031	-0.0086	0	-0.0086	-0.196378216	-0.0087	-0.189784678	-0.0087	-0.475029136	-0.0087	-0.512461774	-0.0087	-0.677830742	-0.0086	-0.659002863	-0.0086	-0.512337998	-0.0087	-0.794669384	-0.0086	-0.598013926	-0.0087	-0.60044523													
-0.0085	0.361271636	-0.0087	0.272299455	-0.0086	0.113340958	-0.0086	0.08090051	-0.0085	-0.035651564	-0.0085	-0.230776465	-0.0086	-0.116977137	-0.0087	-0.4050684	-0.0086	-0.491064424	-0.0086	-0.625469078	-0.0085	-0.915059604	-0.0085	-0.467489318	-0.0085	-0.676475529	-0.0085	-0.598286353	-0.0085	-0.952757516													
-0.0084	0.361280423	-0.0086	0.272301606	-0.0085	0.113344365	-0.0084	0.033652626	-0.0083	-0.017828862	-0.0084	-0.196398151	-0.0084	-0.116984072	-0.0086	-0.405114168	-0.0084	-0.534059554	-0.0085	-0.677907341	-0.0083	-1.097262994	-0.0085	-0.559298709	-0.0084	-0.824277294	-0.0084	-0.675377845	-0.0085	-1.401075494													
-0.0083	0.355961048	-0.0085	0.279544077	-0.0083	0.122870249	-0.0083	0.060530292	-0.0082	-0.026742961	-0.0084	-0.230804501	-0.0083	-0.161059294	-0.0084	-0.510462743	-0.0083	-0.576987722	-0.0083	-0.730448176	-0.0083	-0.732836895	-0.0084	-0.489101411	-0.0083	-0.531148363	-0.0082	-0.795544067	-0.0083	-0.902640175													
-0.0081	0.350517521	-0.0083	0.308338329	-0.0082	0.113352267	-0.0082	0.060532873	-0.0081	-0.053109115	-0.0082	-0.184801208	-0.0082	-0.189838725	-0.0083	-0.475185554	-0.0082	-0.512613913	-0.0082	-0.807882486	-0.0082	-0.659323421	-0.0081	-0.582916888	-0.0083	-0.735850965	-0.0081	-0.795616648	-0.0082	-1.154568755													
-0.008	0.350526091	-0.0082	0.265093008	-0.0081	0.113355888	-0.0081	0.033656713	-0.008	-0.044570585	-0.0081	-0.161545768	-0.0081	-0.248575062	-0.0082	-0.457540508	-0.0081	-0.577076172	-0.0081	-0.730527018	-0.008	-0.73301736	-0.008	-0.51267036	-0.0082	-0.913604265	-0.008	-0.795791742	-0.0081	-0.903197838													
-0.0079	0.328860025	-0.0081	0.265102021	-0.008	0.094320918	-0.008	0.047238509	-0.0079	-0.062023382	-0.0079	-0.219706927	-0.008	-0.219225128	-0.008	-0.492926611	-0.0079	-0.534219649	-0.008	-0.652027986	-0.0079	-0.769898517	-0.0079	-0.23304634	-0.0081	-0.85457688	-0.0079	-0.67567257	-0.008	-1.054254322													
-0.0078	0.323420311	-0.0079	0.250797032	-0.0078	0.094325456	-0.0078	0.033658913	-0.0078	0	-0.0078	-0.230863553	-0.0079	-0.175793468	-0.0079	-0.528294736	-0.0078	-0.491304154	-0.0079	-0.730645731	-0.0079	-0.769934978	-0.0078	-0.188055297	-0.0079	-0.323955103	-0.0078	-0.558820892	-0.0078	-1.104805384													
-0.0077	0.33431712	-0.0078	0.229271811	-0.0077	0.094327449	-0.0077	0.047241802	-0.0076	-0.062029672	-0.0077	-0.242506563	-0.0077	-0.248618837	-0.0078	-0.528307323	-0.0077	-0.44925533	-0.0078	-0.678318495	-0.0077	-0.770054105	-0.0077	-0.374017071	-0.0078	-0.383328749	-0.0077	-0.796155168	-0.0078	-0.802982647													
-0.0076	0.334323203	-0.0077	0.243582818	-0.0076	0.103850447	-0.0076	0.013576087	-0.0075	-0.079852826	-0.0076	-0.277374787	-0.0076	-0.248636669	-0.0077	-0.493001565	-0.0076	-0.534300492	-0.0077	-0.783135626	-0.0076	-0.770114714	-0.0076	-0.44454265	-0.0076	-0.795684492	-0.0076	-0.756344061	-0.0077	-0.853553202													
-0.0075	0.323437778	-0.0076	0.243586045	-0.0074	0.08501304	-0.0075	-0.006787427	-0.0074	-0.124025614	-0.0075	-0.242525288	-0.0075	-0.233966577	-0.0076	-0.493053423	-0.0075	-0.512875312	-0.0075	-0.73081596	-0.0074	-0.806950677	-0.0074	-0.560007493	-0.0075	-1.030054017	-0.0074	-0.836707844	-0.0076	-0.803483134													
-0.0073	0.312673291	-0.0075	0.229286464	-0.0073	0.085015884	-0.0074	-0.013574316	-0.0073	-0.106587463	-0.0074	-0.219765002	-0.0074	-0.277408625	-0.0075	-0.563026239	-0.0074	-0.512896922	-0.0074	-0.678475592	-0.0073	-0.733395046	-0.0073	-0.536584767	-0.0074	-0.914410682	-0.0073	-0.796643382	-0.0074	-0.404191907													
-0.0072	0.312677388	-0.0074	0.243599222	-0.0073	0.037639581	-0.0073	0.013577226	-0.0072	-0.08877448	-0.0073	-0.230920885	-0.0073	-0.189918864	-0.0073	-0.563074691	-0.0072	-0.577389687	-0.0072	-0.678523026	-0.0072	-0.696694567	-0.0073	-0.58356916	-0.0073	-0.944043816	-0.0072	-0.519142809	-0.0073	-0.854271186													
-0.0071	0.296469046	-0.0072	0.222069635	-0.0071	0.094341574	-0.0071	0.033665873	-0.0071	-0.088778108	-0.0071	-0.242555402	-0.0071	-0.204628021	-0.0072	-0.563085967	-0.0071	-0.449411961	-0.0072	-0.678550021	-0.0071	-0.77041671	-0.0072	-0.468201263	-0.0072	-0.677695356	-0.0071	-0.599558003	-0.0072	-1.05604678													
-0.007	0.291030612	-0.0071	0.214999163	-0.007	0.07550409	-0.0071	0.013578075	-0.0069	-0.088781673	-0.007	-0.242570886	-0.0071	-0.189947894	-0.0071	-0.598445547	-0.007	-0.534508623	-0.0071	-0.678633473	-0.007	-0.770466466	-0.007	-0.46822454	-0.007	-0.70739784	-0.007	-0.837222872	-0.007	-0.904866697													
-0.0069	0.296479709	-0.007	0.200553855	-0.0069	0.047155714	-0.007	0	-0.0068	-0.097694549	-0.0069	-0.242571786	-0.0069	-0.234020547	-0.007	-0.563142611	-0.0069	-0.534544815	-0.0069	-0.75733883	-0.0069	-0.73368828	-0.0069	-0.560271011	-0.0069	-0.413375463	-0.0069	-0.716865214	-0.0068	-1.304107353													
-0.0067	0.285713526	-0.0069	0.200561346	-0.0068	0.056671363	-0.0068	0.006789224	-0.0067	-0.097696108	-0.0068	-0.254214546	-0.0067	-0.219346458	-0.0069	-0.528581547	-0.0068	-0.491620329	-0.0068	-0.783524062	-0.0067	-0.844325572	-0.0067	-0.560369648	-0.0068	-0.588980501	-0.0067	-0.757094567	-0.0068	-0.804334475													
-0.0066	0.291045781	-0.0067	0.186270582	-0.0066	0.056672254	-0.0067	0	-0.0065	-0.106610598	-0.0066	-0.254221998	-0.0066	-0.248735928	-0.0068	-0.510920211	-0.0067	-0.491629092	-0.0067	-0.757413837	-0.0066	-0.770715942	-0.0066	-0.654309965	-0.0067	-0.618689596	-0.0066	-0.716959516	-0.0067	-0.804634174													
-0.0064	0.274845548	-0.0066	0.171978533	-0.0065	0.047158948	-0.0065	-0.033655835	-0.0064	-0.132969123	-0.0066	-0.277495021	-0.0065	-0.248754981	-0.0067	-0.546301822	-0.0065	-0.556144999	-0.0065	-0.705095103	-0.0065	-0.733961432	-0.0065	-0.583945653	-0.0065	-0.561922675	-0.0065	-0.439214158	-0.0065	-0.80468028													
-0.0063	0.264084027	-0.0065	0.179054613	-0.0063	0.028332229	-0.0064	-0.013578048	-0.0064	-0.115159462	-0.0064	-0.277512119	-0.0064	-0.277519151	-0.0066	-0.511001004	-0.0064	-0.534707683	-0.0064	-0.757551772	-0.0064	-0.770889006	-0.0063	-0.445044345	-0.0065	-0.678176045	-0.0064	-0.519783264	-0.0064	-1.00678627													
-0.0062	0.274855369	-0.0064	0.179059488	-0.0062	0.0471618	-0.0063	-0.033658874	-0.0062	-0.115163157	-0.0063	-0.277523229	-0.0063	-0.248776711	-0.0064	-0.598713452	-0.0063	-0.449624598	-0.0063	-0.678961698	-0.0062	-0.660400806	-0.0062	-0.560656821	-0.0064	-0.856128933	-0.0062	-0.837835632	-0.0062	-0.804993556													
-0.0061	0.253331237	-0.0063	0.164769692	-0.0061	0.009310894	-0.0062	-0.020366994	-0.0062	-0.124077363	-0.0062	-0.277535276	-0.0062	-0.263477912	-0.0063	-0.511054118	-0.0062	-0.428158212	-0.0062	-0.652754881	-0.006	-0.807906662	-0.0061	-0.513663157	-0.0062	-0.767287167	-0.0061	-0.717578492	-0.0061	-0.653521747													
-0.006	0.24245957	-0.0062	0.150484491	-0.0061	0.047163456	-0.0061	0.01358151	-0.006	-0.124078486	-0.006	-0.277543284	-0.006	-0.277582031	-0.0062	-0.528762753	-0.0059	-0.491783941	-0.0061	-0.809000137	-0.006	-0.771095691	-0.006	-0.44515909	-0.0061	-0.797071893	-0.006	-0.757804671	-0.006	-0.704136913													
-0.0059	0.226267733	-0.006	0.15048643	-0.0059	0.018822213	-0.006	-0.013579481	-0.0059	-0.141899552	-0.0059	-0.277550076	-0.0059	-0.248831323	-0.006	-0.52881382	-0.006	-0.534806812	-0.006	-0.705299489	-0.0059	-0.771182437	-0.0058	-0.513763141	-0.0059	-1.002270829	-0.0059	-0.958690391	-0.0059	-0.754782557													
-0.0058	0.231707971	-0.0058	0.150490763	-0.0058	-0.00950814	-0.0058	-0.020368986	-0.0058	-0.141904889	-0.0059	-0.289196395	-0.0058	-0.306978314	-0.0059	-0.563484048	-0.0058	-0.449759962	-0.0059	-0.652884988	-0.0057	-0.771217691	-0.0057	-0.537345623	-0.0059	-1.002335276	-0.0058	-0.83849148	-0.0058	-1.057966728													
-0.0057	0.23171043	-0.0057	0.150493228	-0.0057	-0.019015067	-0.0058	-0.033663315	-0.0057	-0.124088787	-0.0058	-0.277566535	-0.0057	-0.27760096	-0.0059	-0.59884698	-0.0057	-0.577898999	-0.0058	-0.67918113	-0.0056	-1.027608521	-0.0056	-0.63139489	-0.0057	-0.738007167	-0.0057	-0.758089127	-0.0056	-0.805643226													
-0.0055	0.215523154	-0.0056	0.13605958	-0.0056	0	-0.0057	-0.047238112	-0.0055	-0.115182323	-0.0056	-0.370099432	-0.0056	-0.306983563	-0.0058	-0.52887625	-0.0056	-0.556421409	-0.0056	-0.445107494	-0.0055	-0.880383997	-0.0055	-0.560923181	-0.0057	-0.827084749	-0.0055	-0.439732814	-0.0055	-0.856283295													
-0.0054	0.204657099	-0.0055	0.143281067	-0.0055	-0.0095088	-0.0056	-0.04045218	-0.0055	-0.150827466	-0.0054	-0.358504022	-0.0055	-0.234167056	-0.0056	-0.56355059	-0.0055	-0.556428181	-0.0055	-0.549091482	-0.0054	-0.808259096	-0.0054	-0.537474659	-0.0055	-0.589754773	-0.0054	-0.560512997	-0.0054	-0.957531619													
-0.0053	0.199341149	-0.0054	0.128848307	-0.0054	-0.019016333	-0.0054	-0.060814361	-0.0054	-0.150832132	-0.0054	-0.300877139	-0.0053	-0.277646108	-0.0054	-0.546604131	-0.0054	-0.577968882	-0.0054	-0.653050118	-0.0052	-0.808341863	-0.0053	-0.772484487	-0.0054	-0.649189425	-0.0053	-0.641124754	-0.0053	-0.957607687													
-0.0052	0.19391112	-0.0053	0.114568225	-0.0052	0.018824421	-0.0053	-0.094454786	-0.0053	-0.150833832	-0.0053	-0.323652547	-0.0052	-0.33641721	-0.0054	-0.546643978	-0.0053	-0.577975646	-0.0054	-0.653055645	-0.0051	-0.880599675	-0.0052	-0.514014978	-0.0053	-0.678932079	-0.0052	-0.157921834	-0.0052	-0.907255883													
-0.0051	0.199347146	-0.0052	0.114570251	-0.0051	-0.028326001	-0.0051	-0.060816644	-0.0051	-0.203909305	-0.0051	-0.312026679	-0.0051	-0.336422215	-0.0053	-0.493586506	-0.0052	-0.491998805	-0.0052	-0.679357747	-0.005	-0.845331191	-0.005	-0.72556987	-0.0052	-0.768033828	-0.005	-0.678083224	-0.0051	-0.704982615													
-0.005	0.19391754	-0.0051	0.114570604	-0.005	0	-0.005	-0.054030938	-0.005	-0.168292915	-0.0051	-0.31203812	-0.005	-0.307059955	-0.0052	-0.616704579	-0.0051	-0.535035158	-0.005	-0.705645756	-0.0049	-0.7716339	-0.005	-0.537645508	-0.005	-0.827446141	-0.0049	-0.560740223	-0.005	-0.907450858													
-0.0048	0.183170292	-0.0049	0.100295623	-0.0048	-0.028326784	-0.0049	-0.094460549	-0.0049	-0.168295701	-0.0049	-0.346932475	-0.0049	-0.248906108	-0.005	-0.511321311	-0.0049	-0.406864504	-0.0048	-0.679440175	-0.0048	-0.808561574	-0.0048	-0.490688305	-0.0049	-0.679083332	-0.0049	-0.678199635	-0.0048	-0.705167629													
-0.0047	0.177742008	-0.0048	0.078810802	-0.0047	-0.037833155	-0.0048	-0.087681013	-0.0048	-0.203923293	-0.0049	-0.323688604	-0.0048	-0.321767003	-0.0049	-0.599062963	-0.0049	-0.385359696	-0.0048	-0.705728784	-0.0047	-0.661022832	-0.0047	-0.584761385	-0.0049	-0.827636681	-0.0047	-0.641418543	-0.0047	-0.95826604													
-0.0046	0.172313374	-0.0047	0.085872631	-0.0046	-0.056643075	-0.0047	-0.094466343	-0.0046	-0.18611985	-0.0047	-0.323694735	-0.0047	-0.321786881	-0.0048	-0.581411553	-0.0048	-0.53510624	-0.0047	-0.627036765	-0.0046	-0.771736106	-0.0047	-0.537739081	-0.0047	-0.798053868	-0.0046	-0.879540222	-0.0046	-0.958331073													
-0.0045	0.161569656	-0.0047	0.078812787	-0.0046	-0.05664408	-0.0047	-0.07411369	-0.0045	-0.195027081	-0.0046	-0.300929991	-0.0046	-0.292413174	-0.0047	-0.599105633	-0.0046	-0.578131933	-0.0046	-0.732029862	-0.0045	-0.771837857	-0.0045	-0.490770064	-0.0045	-0.649620669	-0.0045	-0.799168481	-0.0045	-0.705516324													
-0.0044	0.150828727	-0.0046	0.0788135	-0.0044	-0.066146622	-0.0045	-0.080900588	-0.0044	-0.203937374	-0.0045	-0.335341238	-0.0044	-0.176033304	-0.0045	-0.599139612	-0.0044	-0.599667896	-0.0045	-0.705842295	-0.0043	-0.771889438	-0.0044	-0.445662344	-0.0044	-0.590227685	-0.0044	-0.56105354	-0.0044	-1.560812075													
-0.0043	0.145402644	-0.0044	0.07160437	-0.0043	-0.075649086	-0.0044	-0.108038918	-0.0043	-0.195038374	-0.0044	-0.34698318	-0.0043	-0.292431102	-0.0045	-0.563784413	-0.0043	-0.556689737	-0.0044	-0.679619683	-0.0042	-0.954761603	-0.0043	-0.327987333	-0.0043	-0.444092935	-0.0043	-0.480566564	-0.0043	-0.857402501													
-0.0042	0.129239846	-0.0042	0.057336812	-0.0042	-0.075650312	-0.0042	-0.114540952	-0.0042	-0.248094502	-0.0043	-0.370243473	-0.0042	-0.277747679	-0.0043	-0.546849272	-0.0042	-0.620349874	-0.0043	-0.732140059	-0.0041	-0.771952514	-0.0042	-0.490856472	-0.0042	-0.473850384	-0.0041	-0.520900967	-0.0042	-0.756398251													
-0.004	0.134666731	-0.0041	0.064395969	-0.0041	-0.066149963	-0.0041	-0.141667125	-0.0041	-0.230289374	-0.0041	-0.34699511	-0.0041	-0.307142371	-0.0042	-0.546857847	-0.0041	-0.535221474	-0.0041	-0.705921008	-0.004	-0.735081688	-0.0041	-0.632032363	-0.0041	-0.679521041	-0.004	-0.561256153	-0.004	-0.45660276													
-0.004	0.123817076	-0.004	0.042923157	-0.004	-0.06615109	-0.0041	-0.11454471	-0.0039	-0.212863675	-0.004	-0.381395488	-0.0039	-0.424033552	-0.0042	-0.546890509	-0.004	-0.492220074	-0.0041	-0.732186158	-0.0039	-0.772024444	-0.0039	-0.490933858	-0.0041	-0.739010922	-0.0039	-0.521021669	-0.0039	-0.655170081													
-0.0038	0.123818468	-0.0039	0.050130494	-0.0039	-0.075653443	-0.004	-0.128110711	-0.0038	-0.230307591	-0.004	-0.358644848	-0.0038	-0.36530643	-0.004	-0.51150708	-0.0038	-0.556787357	-0.0039	-0.784702357	-0.0038	-0.84587064	-0.0039	-0.514468763	-0.0038	-0.679634037	-0.0038	-0.678839983	-0.0039	-1.11088592													
-0.0037	0.113083962	-0.0039	0.042923834	-0.0038	-0.075654322	-0.0038	-0.128113223	-0.0038	-0.230309212	-0.0038	-0.347023571	-0.0038	-0.321859652	-0.0039	-0.581567639	-0.0038	-0.49226598	-0.0038	-0.679747323	-0.0037	-0.735208873	-0.0037	-0.46941059	-0.0037	-0.828218002	-0.0037	-0.71918895	-0.0037	-0.908580382													
-0.0036	0.102239122	-0.0038	0.028662727	-0.0037	-0.056650933	-0.0037	-0.121333198	-0.0036	-0.221411108	-0.0037	-0.335401993	-0.0036	-0.321873089	-0.0038	-0.58160051	-0.0036	-0.556830741	-0.0037	-0.706041484	-0.0035	-0.698330481	-0.0036	-0.46944679	-0.0037	-0.709453803	-0.0036	-0.719201982	-0.0037	-0.908663333													
-0.0035	0.118509974	-0.0036	0.028662778	-0.0036	-0.084957887	-0.0036	-0.155240072	-0.0035	-0.230314998	-0.0036	-0.381438394	-0.0035	-0.336570778	-0.0036	-0.616993283	-0.0035	-0.663456088	-0.0036	-0.67983524	-0.0035	-0.698375535	-0.0035	-0.514580517	-0.0035	-0.620273524	-0.0035	-0.678985505	-0.0035	-0.406125613													
-0.0035	0.091509351	-0.0035	0.021458493	-0.0035	-0.1039553	-0.0035	-0.155242748	-0.0034	-0.221417683	-0.0035	-0.358679578	-0.0034	-0.351272009	-0.0036	-0.617008103	-0.0035	-0.641973933	-0.0035	-0.732336894	-0.0033	-1.028847943	-0.0033	-0.422384294	-0.0034	-0.65006352	-0.0034	-0.561538247	-0.0034	-0.655459178													
-0.0033	0.069942992	-0.0034	0.007202015	-0.0033	-0.113453138	-0.0033	-0.155244801	-0.0032	-0.230326774	-0.0034	-0.381452276	-0.0032	-0.424099012	-0.0034	-0.599350258	-0.0033	-0.62050174	-0.0033	-0.679888257	-0.0032	-0.809165036	-0.0033	-0.702879905	-0.0033	-0.709563323	-0.0033	-0.719384356	-0.0032	-0.554109901													
-0.0031	0.05921971	-0.0033	0.014405085	-0.0032	-0.122751629	-0.0032	-0.155249218	-0.0032	-0.221425788	-0.0033	-0.38145876	-0.0031	-0.336599018	-0.0033	-0.634733856	-0.0032	-0.578391761	-0.0032	-0.679884203	-0.0031	-0.735369608	-0.0032	-0.46953415	-0.0033	-0.650171121	-0.0032	-0.521285374	-0.0032	-0.406246355													
-0.0031	0.0646383	-0.0031	0	-0.0031	-0.122753754	-0.0031	-0.195635638	-0.0031	-0.248138764	-0.0032	-0.462332051	-0.003	-0.35130325	-0.0031	-0.599377248	-0.0032	-0.663543893	-0.0031	-0.732438497	-0.003	-0.99212968	-0.0031	-0.491144744	-0.0031	-0.739370119	-0.0031	-0.601972262	-0.0031	-0.807711162													
-0.0029	0.053803243	-0.0031	-0.021451042	-0.0031	-0.132248206	-0.003	-0.17530603	-0.003	-0.230336543	-0.003	-0.427970416	-0.003	-0.365389133	-0.003	-0.722459599	-0.0029	-0.578445702	-0.003	-0.706205259	-0.0029	-0.772367562	-0.003	-0.632425906	-0.003	-0.620519276	-0.003	-0.759842768	-0.003	-0.507811337													
-0.0028	0.043083274	-0.003	0	-0.0029	-0.141741181	-0.0029	-0.175311557	-0.0029	-0.168357423	-0.0029	-0.393109169	-0.0028	-0.365396933	-0.0029	-0.599402811	-0.0029	-0.578440526	-0.0029	-0.758720699	-0.0027	-0.515285449	-0.0028	-0.632415234	-0.0029	-0.474240436	-0.0029	-0.521382016	-0.0028	-0.605015114													
-0.0027	0.032365432	-0.0028	-0.007201381	-0.0028	-0.141742102	-0.0028	-0.188866093	-0.0028	-0.239247257	-0.0028	-0.393115724	-0.0027	-0.321937064	-0.0029	-0.511652584	-0.0027	-0.599963306	-0.0028	-0.7325017	-0.0026	-0.661599502	-0.0027	-0.422499227	-0.0028	-0.620556126	-0.0028	-0.400403937	-0.0027	-0.304830319													
-0.0026	0.026951046	-0.0027	-0.035697998	-0.0026	-0.141743826	-0.0027	-0.188870108	-0.0027	-0.283387312	-0.0027	-0.323835785	-0.0026	-0.351329945	-0.0027	-0.564037816	-0.0027	-0.728081235	-0.0027	-0.706262921	-0.0025	-0.698581656	-0.0027	-0.281127336	-0.0027	-0.563558958	-0.0027	-0.759931399	-0.0026	-0.254033421													
-0.0024	0.01623659	-0.0026	-0.035698224	-0.0025	-0.160528448	-0.0026	-0.202143295	-0.0025	-0.265958253	-0.0026	-0.358729247	-0.0025	-0.336639038	-0.0027	-0.511672318	-0.0025	-0.642127461	-0.0026	-0.862652401	-0.0024	-0.661659207	-0.0025	-0.469663501	-0.0026	-0.858490714	-0.0026	-0.719714139	-0.0025	-0.304849173													
-0.0023	0.02695139	-0.0025	-0.050091272	-0.0024	-0.170019301	-0.0025	-0.202146463	-0.0025	-0.239254806	-0.0025	-0.289421151	-0.0024	-0.321951285	-0.0025	-0.599470072	-0.0025	-0.492433784	-0.0025	-0.732554781	-0.0023	-0.661670338	-0.0024	-0.399011005	-0.0025	-0.680132533	-0.0025	-0.44081092	-0.0024	-0.355661568													
-0.0022	0.010823913	-0.0024	-0.050091713	-0.0024	-0.132255298	-0.0024	-0.195654166	-0.0023	-0.265968379	-0.0023	-0.358740124	-0.0022	-0.307258246	-0.0024	-0.529403114	-0.0023	-0.557016799	-0.0024	-0.785064242	-0.0021	-0.698638113	-0.0022	-0.3283163	-0.0024	-0.474330458	-0.0023	-0.36011738	-0.0023	-0.355657876													
-0.0021	-0.005298334	-0.0023	-0.071524815	-0.0022	-0.170021485	-0.0022	-0.182100975	-0.0022	-0.265970439	-0.0022	-0.439635181	-0.0021	-0.336658529	-0.0022	-0.564086992	-0.0022	-0.557022544	-0.0022	-0.680054419	-0.0021	-0.661712666	-0.0022	-0.234013704	-0.0023	-0.590942177	-0.0023	-0.440861048	-0.0022	-0.406453146													
-0.002	-0.010708836	-0.0021	-0.071525343	-0.0021	-0.160534668	-0.0021	-0.188880042	-0.0021	-0.292303892	-0.0021	-0.439639193	-0.002	-0.336663634	-0.0022	-0.547131359	-0.0021	-0.642182214	-0.0021	-0.653817093	-0.002	-0.626304698	-0.002	-0.351913707	-0.0021	-0.620714545	-0.0021	-0.481222895	-0.002	-0.757466927													
-0.0019	-0.010708887	-0.002	-0.08575994	-0.002	-0.160535691	-0.002	-0.19565958	-0.002	-0.265976168	-0.002	-0.404778437	-0.0019	-0.321971115	-0.002	-0.59951265	-0.002	-0.535529603	-0.002	-0.653839507	-0.0019	-0.661747433	-0.0019	-0.32835096	-0.002	-0.563716232	-0.002	-0.561933238	-0.0019	-0.858998737													
-0.0018	-0.026824191	-0.0018	-0.085760067	-0.0019	-0.170025582	-0.0019	-0.229255823	-0.002	-0.257074769	-0.0019	-0.416413973	-0.0018	-0.307278468	-0.0019	-0.476307535	-0.0019	-0.685199737	-0.0019	-0.680116073	-0.0017	-0.698702832	-0.0018	-0.562010018	-0.002	-0.533972675	-0.0019	-0.400570123	-0.0018	-0.45732403													
-0.0017	-0.021415531	-0.0017	-0.078569122	-0.0017	-0.179316195	-0.0018	-0.222484427	-0.0018	-0.257078395	-0.0018	-0.347134532	-0.0017	-0.380143722	-0.0019	-0.547152461	-0.0018	-0.600080313	-0.0018	-0.627587901	-0.0016	-0.661778204	-0.0017	-0.4697598	-0.0018	-0.710038332	-0.0017	-0.440929941	-0.0017	-0.508110697													
-0.0016	-0.021415639	-0.0017	-0.085760843	-0.0017	-0.188803399	-0.0017	-0.208934436	-0.0016	-0.248177313	-0.0016	-0.347139225	-0.0016	-0.3366791	-0.0018	-0.529455881	-0.0017	-0.470960894	-0.0017	-0.653877693	-0.0016	-0.478454119	-0.0016	-0.32837412	-0.0017	-0.591045206	-0.0017	-0.521682786	-0.0016	-0.254181346													
-0.0015	-0.026824496	-0.0016	-0.085761325	-0.0015	-0.188804933	-0.0016	-0.208935417	-0.0016	-0.265985281	-0.0016	-0.358775583	-0.0015	-0.380151756	-0.0016	-0.547172014	-0.0015	-0.492501324	-0.0015	-0.393108215	-0.0014	-0.515457978	-0.0015	-0.328378995	-0.0016	-0.444671779	-0.0016	-0.40061912	-0.0015	-0.406596672													
-0.0013	-0.037527653	-0.0015	-0.078569988	-0.0015	-0.18880535	-0.0015	-0.215713063	-0.0015	-0.310116414	-0.0014	-0.381552814	-0.0014	-0.2490875	-0.0015	-0.529473059	-0.0014	-0.450332492	-0.0015	-0.497274839	-0.0013	-0.589415246	-0.0014	-0.304812981	-0.0015	-0.53402125	-0.0015	0.323644193	-0.0014	-0.605487021													
-0.0013	-0.048341055	-0.0014	-0.085762024	-0.0014	-0.188806191	-0.0014	-0.202161337	-0.0014	-0.248183639	-0.0013	-0.381556465	-0.0012	-0.292593221	-0.0014	-0.494052076	-0.0013	-0.428805246	-0.0014	-0.5235786	-0.0013	-0.552456897	-0.0012	-0.5149673	-0.0014	-0.444706506	-0.0014	-0.279507614	-0.0013	-0.457419127													
-0.0012	-0.059039472	-0.0012	-0.078570415	-0.0012	-0.170030733	-0.0013	-0.202162382	-0.0012	-0.221468033	-0.0012	-0.358783629	-0.0011	-0.277891862	-0.0013	-0.476336937	-0.0012	-0.492521384	-0.0013	-0.627639999	-0.0011	-0.661829502	-0.0011	-0.304825573	-0.0012	-0.325543843	-0.0012	0.121324001	-0.0012	-0.355829615													
-0.001	-0.037527852	-0.0011	-0.085762395	-0.0011	-0.188807803	-0.0011	-0.195669016	-0.0011	-0.204025249	-0.0011	-0.289460567	-0.001	-0.219673561	-0.0012	-0.529485825	-0.0011	-0.450350951	-0.0012	-0.549882336	-0.0011	-0.589448408	-0.001	-0.304827069	-0.0011	-0.236135377	-0.0011	-0.239118205	-0.001	-0.457439488													
-0.0009	-0.026824747	-0.001	-0.06433445	-0.001	-0.151052075	-0.0011	-0.188891932	-0.001	-0.2129346	-0.001	-0.289460836	-0.0009	-0.219674348	-0.0011	-0.440907161	-0.001	-0.38572695	-0.001	-0.497289348	-0.0009	-0.404493858	-0.0009	-0.04723008	-0.001	-0.295758012	-0.001	-0.319909132	-0.001	-0.406650021													
-0.0008	-0.026824766	-0.001	-0.071528132	-0.0009	-0.18880896	-0.0009	-0.155276854	-0.0008	-0.186207543	-0.0009	-0.231249547	-0.0008	-0.219675515	-0.001	-0.511784474	-0.0008	-0.364181024	-0.0009	-0.4194636	-0.0008	-0.404499534	-0.0008	0	-0.0009	-0.119347998	-0.0009	0	-0.0009	-0.605548295													
-0.0007	-0.026824791	-0.0009	-0.05009446	-0.0008	-0.132265319	-0.0009	-0.13493111	-0.0008	-0.12418302	-0.0008	-0.242896048	-0.0007	-0.146703643	-0.0008	-0.406201846	-0.0008	-0.278845213	-0.0008	-0.445783297	-0.0007	-0.441510708	-0.0007	-0.070843194	-0.0008	-0.325571338	-0.0008	-0.239135609	-0.0007	-0.1017215													
-0.0006	-0.016119238	-0.0007	-0.050094518	-0.0007	-0.103974393	-0.0007	-0.101291912	-0.0007	-0.044637335	-0.0007	-0.196792012	-0.0006	-0.087800048	-0.0007	-0.353008049	-0.0006	-0.278845867	-0.0007	-0.314164148	-0.0006	-0.257941814	-0.0006	0	-0.0007	-0.208821846	-0.0007	-0.720116912	-0.0006	0.148409369													
-0.0005	-0.005298532	-0.0006	-0.050094559	-0.0006	-0.084974759	-0.0006	-0.080931328	-0.0005	-0.044637463	-0.0006	-0.173489486	-0.0005	-0.014740541	-0.0006	-0.265038447	-0.0006	-0.214134221	-0.0006	-0.314165743	-0.0005	-0.220895436	-0.0005	0.187070473	-0.0007	-0.089519274	-0.0006	-0.080861022	-0.0005	0.097518835													
-0.0004	0	-0.0004	0.021461595	-0.0005	-0.066167422	-0.0006	-0.013588936	-0.0004	-0.017857732	-0.0005	-0.115693387	-0.0004	0.058367234	-0.0006	-0.265039162	-0.0005	-0.085514743	-0.0005	-0.26258382	-0.0004	-0.148324399	-0.0004	0.281657438	-0.0005	0.119415931	-0.0004	0	-0.0004	0.097519497													
-0.0003	0	-0.0004	0	-0.0004	-0.037846735	-0.0004	0.033699772	-0.0003	0.061786404	-0.0004	-0.069529495	-0.0003	0.131523028	-0.0005	-0.123707242	-0.0004	0.021612324	-0.0004	-0.079153486	-0.0004	0.146902121	-0.0003	0.445320748	-0.0004	-0.029844126	-0.0004	0.242737244	-0.0003	0.148413401													
-0.0002	0.010824345	-0.0003	0.014406856	-0.0003	-0.028337641	-0.0003	0.013591392	-0.0002	0.097538363	-0.0003	0.011674076	-0.0002	0.161044876	-0.0003	-0.105936713	-0.0002	0.043228157	-0.0003	-0.052773545	-0.0001	0.072662626	-0.0002	0.399956782	-0.0002	0.296169242	-0.0002	0.482324826	-0.0002	0.352074147													
-0.0001	0.01082434	-0.0002	0.014406851	-0.0002	-0.019025267	-0.0003	0.033699795	-0.0001	0.035354282	-0.0002	0.03502636	-0.0001	0.116765092	-0.0003	0.034838405	-0.0001	0.064847422	-0.0001	0	1.00E-05	0	-0.0001	0.23436049	-0.0002	0.385845065	-0.0001	0.242738578	-0.0001	0.097520653													
1.00E-05	0	1.00E-05	0	1.00E-05	0	-0.0001	0.033699779	1.00E-05	0	1.00E-05	0	1.00E-05	0	1.00E-05	0	1.00E-05	0	-1.00E-04	0	1.00E-05	-0.220896346	1.00E-05	0	1.00E-05	0	-1.00E-04	0.080887488	1.00E-05	0													
0.0001	-0.005298506	0.0001	-0.021453176	1.00E-05	-0.037846668	1.00E-05	0	0.0002	-0.062114023	0.0001	-0.092371049	1.00E-04	0	1.00E-05	-0.088904203	0.0001	-0.043214114	1.00E-04	-0.130800523	1.00E-04	-0.25794239	0.0001	-0.023617605	1.00E-05	0	1.00E-05	0	1.00E-04	-0.152574988													
0.0002	-0.026824631	0.0001	-0.021453105	0.0001	-0.084974636	0.0001	-0.047267565	0.0002	-0.124183373	0.0002	-0.139009723	0.0003	-0.087799997	0.0001	-0.194763435	0.0002	-0.193455527	0.0001	-0.262581713	0.0002	-0.441511698	0.0002	0	0.0001	0.029847926	0.0002	0	0.0002	-0.254246286													
0.0004	-0.026824555	0.0003	-0.057139673	0.0003	-0.103974192	0.0002	-0.067637149	0.0004	-0.142014973	0.0003	-0.220089181	0.0004	-0.131980034	0.0002	-0.353011234	0.0003	-0.235707196	0.0003	-0.340499014	0.0003	-0.626427655	0.0004	-0.118058534	0.0003	-0.236153953	0.0003	0.121337794	0.0003	-0.35588117													
0.0005	-0.037527481	0.0004	-0.050093978	0.0004	-0.122769897	0.0003	-0.121363841	0.0005	-0.186206786	0.0005	-0.242894894	0.0005	-0.21967518	0.0003	-0.229535301	0.0004	-0.278844099	0.0003	-0.393149737	0.0004	-0.478506324	0.0005	-0.070843398	0.0004	-0.179000574	0.0004	0.040439467	0.0004	-0.457476556													
0.0006	-0.042934355	0.0004	-0.071527326	0.0005	-0.141757783	0.0005	-0.134930795	0.0006	-0.230375622	0.0005	-0.301099695	0.0006	-0.23438475	0.0004	-0.282783024	0.0006	-0.385730435	0.0006	-0.445777904	0.0006	-0.626418537	0.0006	-0.141659068	0.0004	-0.059682483	0.0005	-0.158324935	0.0005	-0.355866703													
0.0007	-0.048340368	0.0005	-0.085761448	0.0006	-0.151051322	0.0005	-0.16177415	0.0007	-0.212932352	0.0006	-0.323885366	0.0007	-0.249093712	0.0005	-0.511785195	0.0007	-0.40727321	0.0006	-0.393142329	0.0007	-0.552468302	0.0007	-0.118055357	0.0006	-0.534084853	0.0006	-0.239128924	0.0006	-0.406667903													
0.0008	-0.048340244	0.0007	-0.092951695	0.0007	-0.141756701	0.0006	-0.175333069	0.0008	-0.257086846	0.0008	-0.335517597	0.0008	-0.249090327	0.0007	-0.476350731	0.0008	-0.40727198	0.0007	-0.497291579	0.0008	-0.589435066	0.0008	-0.351986183	0.0006	-0.355370057	0.0007	-0.198727089	0.0007	-0.707056459													
0.0009	-0.042933884	0.0008	-0.099991245	0.0007	-0.170029662	0.0007	-0.188889089	0.0009	-0.283420361	0.0009	-0.323880517	0.0009	-0.292588532	0.0007	-0.547195652	0.0009	-0.514045887	0.0008	-0.549881014	0.0009	-0.661818309	0.0009	-0.257651905	0.0008	-0.355364829	0.0009	-0.441032864	0.0008	-0.152561485													
0.001	-0.037526832	0.0009	-0.099990856	0.001	-0.188805506	0.0009	-0.188888628	0.0011	-0.248180151	0.001	-0.358778353	0.001	-0.336684405	0.0009	-0.511771073	0.001	-0.492512867	0.001	-0.523580017	0.001	-0.772628195	0.0011	-0.328394895	0.0008	-0.295751178	0.0009	-0.441013023	0.0009	-0.305026951													
0.001	-0.037526733	0.001	-0.085760067	0.001	-0.179318044	0.001	-0.222487483	0.0011	-0.274514812	0.0011	-0.393175724	0.0012	-0.380150557	0.0009	-0.529478423	0.0011	-0.492504684	0.0011	-0.653905993	0.0011	-0.515456193	0.0012	-0.351969295	0.0011	-0.385136646	0.0011	-0.760355339	0.0011	-0.60550953													
0.0012	-0.037526596	0.0011	-0.099990156	0.0011	-0.188802832	0.0011	-0.242525334	0.0013	-0.2834118	0.0011	-0.439666231	0.0013	-0.336679141	0.0011	-0.494049316	0.0012	-0.450329325	0.0012	-0.627626627	0.0012	-0.661774938	0.0012	-0.351961381	0.0011	-0.444703394	0.0012	-0.881217135	0.0012	-0.508187946													
0.0012	-0.026823682	0.0012	-0.092949591	0.0013	-0.188802677	0.0012	-0.229258077	0.0014	-0.301208344	0.0013	-0.393166391	0.0014	-0.351370323	0.0011	-0.547177368	0.0013	-0.385698026	0.0013	-0.653884925	0.0013	-0.589383129	0.0014	-0.328379718	0.0012	-0.474468146	0.0013	-0.760302228	0.0013	-0.554677722													
0.0014	-0.026823647	0.0013	-0.085758775	0.0013	-0.198286488	0.0013	-0.202155719	0.0014	-0.318999931	0.0014	-0.416413102	0.0015	-0.351364802	0.0013	-0.529467975	0.0015	-0.535538979	0.0014	-0.680147383	0.0015	-0.698709229	0.0015	-0.304792376	0.0014	-0.534028154	0.0015	-0.440966674	0.0014	-0.65619108													
0.0015	-0.021414845	0.0015	-0.092948974	0.0015	-0.188800871	0.0014	-0.229255754	0.0016	-0.292305341	0.0015	-0.404785483	0.0016	-0.380132925	0.0014	-0.564134389	0.0015	-0.600084871	0.0016	-0.627600957	0.0016	-0.661746041	0.0016	-0.422636696	0.0014	-0.474441016	0.0015	-0.158281846	0.0015	-0.60541565													
0.0016	-0.026823271	0.0016	-0.121400569	0.0015	-0.188800122	0.0015	-0.236027122	0.0017	-0.248167237	0.0016	-0.428027641	0.0017	-0.321970635	0.0015	-0.581823134	0.0016	-0.600076715	0.0016	-0.62758931	0.0016	-0.661731459	0.0017	-0.469753744	0.0015	-0.918150199	0.0016	-0.602288649	0.0016	-0.355770943													
0.0017	-0.026823165	0.0016	-0.085757126	0.0016	-0.170022353	0.0016	-0.229251446	0.0018	-0.2659696	0.0017	-0.439645392	0.0018	-0.380125646	0.0016	-0.581816734	0.0017	-0.62068263	0.0017	-0.653849339	0.0017	-0.661719141	0.0018	-0.35191906	0.0017	-0.799210136	0.0018	-0.521621242	0.0017	-1.061730779													
0.0018	-0.010708476	0.0018	-0.078565252	0.0017	-0.17002167	0.0018	-0.222475816	0.0019	-0.283398713	0.0018	-0.462399254	0.0019	-0.394805166	0.0017	-0.547140822	0.0018	-0.535506303	0.0018	-0.680097251	0.0018	-0.698642639	0.0019	-0.35191356	0.0018	-0.32548121	0.0019	-0.561925799	0.0019	-0.858952459													
0.0019	-0.005298145	0.0019	-0.064329441	0.0018	-0.188795791	0.0019	-0.195652245	0.0021	-0.292291271	0.0019	-0.462388218	0.002	-0.36542487	0.0018	-0.599493876	0.002	-0.600049438	0.0019	-0.732590096	0.002	-0.661670592	0.002	-0.375459881	0.0019	-0.444610193	0.002	-0.880959047	0.002	-0.757526156													
0.002	0.005411447	0.002	-0.05009023	0.002	-0.170018481	0.002	-0.208920541	0.0022	-0.310083884	0.002	-0.428011118	0.0022	-0.424163094	0.0019	-0.581792053	0.0022	-0.642150651	0.0021	-0.680077745	0.002	-0.661659207	0.0021	-0.49129289	0.002	-0.474358959	0.0022	-0.760088374	0.0021	-0.406479973													
0.0022	0.016236085	0.0021	-0.057134621	0.0022	-0.179305817	0.0022	-0.208917848	0.0023	-0.28338623	0.0022	-0.40475834	0.0023	-0.409470587	0.0021	-0.599472462	0.0022	-0.642136013	0.0021	-0.523482846	0.0022	-0.809349828	0.0022	-0.469675795	0.0021	-0.680165563	0.0022	-0.400480342	0.0022	-0.457228799													
0.0023	0.010823319	0.0023	-0.057134104	0.0023	-0.18878963	0.0022	-0.2089164	0.0023	-0.239246716	0.0023	-0.462371814	0.0023	-0.424144618	0.0022	-0.581767023	0.0023	-0.64212694	0.0022	-0.62751204	0.0023	-0.992245986	0.0023	-0.491246256	0.0022	-0.563630136	0.0023	-0.602137508	0.0023	-1.209177978													
0.0024	0.016235775	0.0024	-0.035696443	0.0024	-0.188788464	0.0024	-0.18886627	0.0024	-0.265952933	0.0024	-0.427988037	0.0024	-0.453500475	0.0023	-0.511679658	0.0025	-0.578477042	0.0023	-0.680025642	0.0024	-0.772389343	0.0024	-0.865733544	0.0023	-0.059654536	0.0025	-0.521482821	0.0024	-0.507928131													
0.0025	0.037666295	0.0025	-0.035696343	0.0024	-0.170012603	0.0025	-0.208910816	0.0025	-0.318964522	0.0025	-0.427983106	0.0025	-0.409457682	0.0024	-0.599439994	0.0026	-0.748659388	0.0025	-0.81018643	0.0026	-0.772354368	0.0026	-0.375406428	0.0025	-0.620637322	0.0025	-1.001609671	0.0025	-0.507869147													
0.0026	0.043081568	0.0026	-0.014251216	0.0026	-0.141740341	0.0025	-0.22923117	0.0027	-0.318960769	0.0026	-0.404727603	0.0026	-0.394760686	0.0026	-0.581737258	0.0026	-0.620581682	0.0026	-0.758773804	0.0027	-0.735415442	0.0027	-0.514756147	0.0026	-0.295614501	0.0027	-0.719593121	0.0026	-0.909292236													
0.0027	0.037665655	0.0027	-0.04289194	0.0027	-0.132245811	0.0027	-0.195636354	0.0028	-0.301162274	0.0027	-0.358702771	0.0028	-0.394756909	0.0026	-0.599426446	0.0027	-0.685062949	0.0027	-0.73247839	0.0027	-0.735416164	0.0027	-0.446063663	0.0027	-0.119280539	0.0028	-0.521382016	0.0027	-0.507837936													
0.0028	0.043080596	0.0028	-0.028648042	0.0028	-0.151029603	0.0027	-0.202127586	0.0029	-0.301155555	0.0028	-0.439573997	0.0029	-0.394745862	0.0027	-0.564015331	0.0029	-0.620542908	0.0028	-0.653675411	0.0029	-0.69846586	0.0028	-0.469590116	0.0028	-0.6205504	0.0029	-0.759832585	0.0028	-0.909100453													
0.0029	0.037664714	0.003	-0.028647768	0.0029	-0.141735803	0.0029	-0.202124373	0.003	-0.283361164	0.0029	-0.416337677	0.003	-0.394737932	0.0028	-0.599394412	0.003	-0.599918278	0.0029	-0.653665838	0.003	-0.772272755	0.003	-0.5382428	0.0029	-0.650229701	0.003	-0.521342933	0.003	-1.562851092													
0.0031	0.043079787	0.003	-0.007200733	0.003	-0.141733322	0.003	-0.195629653	0.0031	-0.31004764	0.003	-0.381455707	0.0031	-0.453445264	0.003	-0.547017703	0.0031	-0.578388017	0.003	-0.65364944	0.0032	-0.809123314	0.0031	-0.538211077	0.0031	-0.709645016	0.0031	-0.719435546	0.0031	-1.16223365													
0.0032	0.059216138	0.0032	0.007201583	0.0032	-0.141731684	0.0031	-0.175294903	0.0032	-0.310039511	0.0031	-0.427937859	0.0033	-0.365349346	0.0031	-0.546988867	0.0032	-0.578374697	0.0032	-0.627366048	0.0033	-0.845987392	0.0032	-0.8184854	0.0032	-0.620375309	0.0033	-0.679092299	0.0032	-1.060804262													
0.0033	0.075357752	0.0033	0.007201523	0.0033	-0.122745376	0.0032	-0.188846124	0.0033	-0.274446421	0.0033	-0.427930965	0.0033	-0.424080055	0.0032	-0.563948784	0.0033	-0.556848874	0.0032	-0.784865702	0.0033	-1.028791657	0.0033	-0.561663822	0.0033	-0.679805038	0.0034	-0.521211107	0.0032	-0.807583359													
0.0034	0.080776087	0.0034	0	0.0034	-0.113447035	0.0033	-0.175292364	0.0035	-0.248109037	0.0034	-0.416305293	0.0034	-0.438737892	0.0033	-0.599328385	0.0035	-0.62044133	0.0034	-0.575881094	0.0035	-0.772126036	0.0034	-0.469459105	0.0034	-0.709509627	0.0035	-0.521162442	0.0034	-0.655506556													
0.0035	0.086082342	0.0035	0.007201416	0.0035	-0.094453626	0.0034	-0.188839898	0.0035	-0.248105005	0.0034	-0.393054769	0.0036	-0.409375385	0.0034	-0.599321081	0.0035	-0.578318738	0.0034	-0.732326109	0.0035	-0.661328789	0.0035	-0.561617468	0.0035	-0.709459086	0.0036	0	0.0036	-0.406145808													
0.0037	0.08608086	0.0036	0.028660653	0.0036	-0.103949724	0.0036	-0.188839031	0.0037	-0.248096864	0.0035	-0.462267562	0.0037	-0.380000142	0.0035	-0.581602531	0.0037	-0.684880736	0.0035	-0.679791897	0.0037	-0.845823158	0.0036	-0.490996023	0.0036	-0.85798984	0.0038	-0.27915922	0.0036	-0.253875081													
0.0038	0.08607994	0.0037	0.014403157	0.0037	-0.122737403	0.0037	-0.168504945	0.0037	-0.248093201	0.0037	-0.462258842	0.0038	-0.37998981	0.0037	-0.599267609	0.0038	-0.578276997	0.0037	-0.758508322	0.0038	-0.845783335	0.0037	-0.561525694	0.0037	-0.590503755	0.0038	-0.5210839	0.0037	-0.807316331													
0.0039	0.096920217	0.0039	0.028659829	0.0038	-0.122736347	0.0038	-0.161717487	0.0038	-0.25699309	0.0037	-0.393023153	0.0039	-0.365290957	0.0038	-0.669277651	0.0039	-0.599728725	0.0038	-0.809872513	0.0039	-0.881095338	0.0038	-0.60853947	0.0038	-0.620177606	0.0039	-0.799575084	0.0038	-0.604631677													
0.004	0.113072114	0.0039	0.028659526	0.0039	-0.094448222	0.0038	-0.175276306	0.004	-0.265885374	0.0039	-0.347002804	0.004	-0.379967756	0.0039	-0.669257085	0.0041	-0.641824686	0.0039	-0.862270698	0.004	-0.881079959	0.004	-0.490913242	0.0038	-1.003827276	0.004	-0.839771275	0.0039	-0.655169033													
0.0041	0.113071505	0.0041	0.042919143	0.004	-0.07564774	0.004	-0.161715321	0.0041	-0.265877014	0.004	-0.393004183	0.0041	-0.379945524	0.0039	-0.634601227	0.0041	-0.641797701	0.004	-0.809792985	0.0041	-0.880995768	0.0042	-1.144836001	0.0041	-0.828065261	0.0042	-0.601521062	0.0041	-0.807065655													
0.0042	0.118493705	0.0042	0.050124853	0.0042	-0.075647095	0.0041	-0.161716769	0.0042	-0.230274871	0.0042	-0.439465147	0.0042	-0.379936153	0.004	-0.599206022	0.0042	-0.684768381	0.0041	-0.705933577	0.0043	-0.917812154	0.0042	-0.631989913	0.0041	-0.679475138	0.0043	-0.678596393	0.0042	-0.857652354													
0.0043	0.134652371	0.0043	0.064388765	0.0043	-0.075644927	0.0042	-0.155217088	0.0044	-0.221367275	0.0043	-0.404606506	0.0044	-0.37993167	0.0042	-0.599194558	0.0043	-0.663241082	0.0043	-0.732116757	0.0044	-0.845605943	0.0044	-0.469217089	0.0042	-0.679456626	0.0043	-0.799213542	0.0043	-0.806862972													
0.0044	0.134649825	0.0044	0.071597669	0.0044	-0.075643876	0.0044	-0.155211126	0.0045	-0.256962896	0.0044	-0.392975955	0.0045	-0.365228064	0.0043	-0.581478241	0.0044	-0.727649397	0.0044	-0.809687347	0.0045	-0.880810634	0.0045	-0.445677204	0.0043	-0.887248693	0.0045	-0.758982269	0.0044	-0.80682938													
0.0045	0.134648177	0.0045	0.064387301	0.0045	-0.056641834	0.0045	-0.141649281	0.0046	-0.265853711	0.0045	-0.404576922	0.0046	-0.351138734	0.0044	-0.581469753	0.0045	-0.620240861	0.0045	-0.809639954	0.0046	-0.845460937	0.0046	-0.44562816	0.0044	-0.827880804	0.0046	-0.601233221	0.0045	-1.207128192													
0.0046	0.145386051	0.0046	0.064386135	0.0046	-0.047335906	0.0045	-0.141648102	0.0047	-0.230249296	0.0046	-0.404562851	0.0046	-0.37989431	0.0045	-0.616825659	0.0047	-0.556612366	0.0046	-0.809599024	0.0047	-0.808543595	0.0047	-0.749332873	0.0045	-0.562904336	0.0047	-0.64145643	0.0046	-0.755996063													
0.0048	0.139957012	0.0048	0.078803702	0.0048	-0.066140595	0.0046	-0.148423855	0.0048	-0.203909959	0.0047	-0.381308601	0.0047	-0.351129259	0.0047	-0.669089065	0.0047	-0.57808883	0.0047	-0.731944003	0.0048	-0.845346359	0.0048	-0.864719733	0.0046	-0.649558603	0.0048	-0.678346816	0.0048	-0.456303477													
0.0049	0.166977459	0.0048	0.093073438	0.0048	-0.047334553	0.0048	-0.121303339	0.0049	-0.230236617	0.0048	-0.404540338	0.0049	-0.379860366	0.0048	-0.563697329	0.0048	-0.535080503	0.0049	-0.731937489	0.0049	-0.954347537	0.005	-0.631695304	0.0048	-0.797945175	0.0049	-0.601119835	0.0049	-0.354899571													
0.005	0.161547089	0.005	0.078800429	0.005	-0.05663742	0.0049	-0.121301748	0.005	-0.203896297	0.0049	-0.404526938	0.005	-0.379860366	0.0048	-0.739698361	0.0049	-0.620128456	0.0049	-0.809449285	0.005	-0.845271036	0.0051	-0.911462795	0.005	-0.886938238	0.0051	-1.237497554	0.005	-0.705152406													
0.0051	0.161545059	0.0051	0.085859087	0.0051	-0.037829438	0.0049	-0.128078354	0.0051	-0.168269701	0.0051	-0.427743075	0.0051	-0.351086397	0.005	-0.599018212	0.005	-0.641571997	0.0051	-0.758086341	0.0052	-0.771473078	0.0052	-0.537538606	0.0051	-0.857153726	0.0052	-0.879107885	0.0052	-0.654492735													
0.0052	0.172287106	0.0052	0.085857406	0.0052	-0.037828806	0.005	-0.128075429	0.0052	-0.23911711	0.0052	-0.404495437	0.0052	-0.336390233	0.005	-0.581334005	0.0052	-0.577960037	0.0052	-0.784236352	0.0052	-0.84518273	0.0053	-0.584533081	0.0052	-0.946087698	0.0053	-0.718168733	0.0052	-0.856850798													
0.0054	0.177711701	0.0052	0.100278747	0.0054	-0.019016011	0.0052	-0.128072324	0.0054	-0.230215825	0.0053	-0.392867336	0.0053	-0.379817408	0.0052	-0.598988951	0.0053	-0.5779342	0.0053	-0.758021587	0.0054	-0.917185636	0.0054	-0.537472185	0.0053	-0.738310797	0.0054	-0.87885055	0.0053	-1.109161601													
0.0054	0.193887672	0.0054	0.100278686	0.0054	0.009311485	0.0053	-0.114510265	0.0055	-0.186073253	0.0054	-0.381240322	0.0054	-0.379795756	0.0053	-0.634319903	0.0054	-0.577926526	0.0054	-0.80930278	0.0055	-0.808127014	0.0055	-0.537430972	0.0054	-0.827207826	0.0055	-0.600731197	0.0054	-0.907067438													
0.0055	0.199315727	0.0055	0.100276086	0.0055	0	0.0055	-0.033663249	0.0055	-0.18606899	0.0055	-0.404456836	0.0055	-0.379778184	0.0055	-0.59892327	0.0055	-0.641456267	0.0055	-0.809280276	0.0056	-0.844968627	0.0056	-0.351222542	0.0055	-0.738155929	0.0056	-0.677786924	0.0056	-0.805792053													
0.0057	0.199310159	0.0056	0.114549982	0.0056	-0.009507966	0.0055	-0.080876936	0.0056	-0.203869284	0.0056	-0.370077757	0.0056	-0.321648192	0.0056	-0.616588486	0.0056	-0.599360261	0.0056	-0.731668697	0.0057	-0.771187057	0.0058	-0.468752661	0.0057	-0.827083567	0.0056	-0.878501356	0.0058	-0.805763659													
0.0058	0.215492922	0.0057	0.107333288	0.0058	0	0.0056	-0.067590191	0.0058	-0.203859813	0.0057	-0.381204029	0.0057	-0.336321461	0.0057	-0.598889799	0.0057	-0.556344389	0.0057	-0.731576668	0.0058	-0.880150464	0.0059	-0.445206023	0.0058	-0.826983631	0.0058	-0.83837378	0.0058	-0.906686525													
0.0059	0.188442905	0.0059	0.128821774	0.0059	0.00931085	0.0058	-0.094436819	0.0059	-0.186048872	0.0059	-0.323574922	0.0059	-0.351003769	0.0058	-0.598853553	0.0058	-0.855068696	0.0058	-0.835278314	0.0059	-0.660469938	0.006	-0.584229743	0.0059	-1.002285882	0.0059	-0.878333078	0.006	-0.906501246													
0.006	0.204617759	0.006	0.121757233	0.006	0.028332688	0.0059	-0.074088671	0.006	-0.194946543	0.0059	-0.346798221	0.006	-0.379723647	0.0058	-0.598805945	0.006	-0.769210609	0.006	-0.757707608	0.006	-0.771054221	0.0061	-0.584170725	0.006	-0.737806143	0.006	-0.278560459	0.006	-0.956895153													
0.0061	0.21004813	0.0061	0.128816149	0.0061	0.028331904	0.006	-0.087651624	0.0061	-0.203840054	0.006	-0.358415644	0.0061	-0.365032849	0.006	-0.563437105	0.0061	-0.662776671	0.006	-0.861427417	0.0061	-1.063985096	0.0062	-0.513675195	0.0061	-0.708104291	0.0062	-0.677412736	0.0061	-0.956663344													
0.0063	0.220914248	0.0062	0.136028577	0.0062	0.028330744	0.0061	-0.080867835	0.0062	-0.20383369	0.0062	-0.346772541	0.0062	-0.306909529	0.0061	-0.563396881	0.0062	-0.534726341	0.0062	-0.757624305	0.0062	-0.844619905	0.0063	-0.537110722	0.0062	-0.797019454	0.0062	-0.677290626	0.0063	-1.057574271													
0.0064	0.22091	0.0063	0.143245051	0.0064	0.018819407	0.0062	-0.080863294	0.0063	-0.18602664	0.0063	-0.358375993	0.0063	-0.306895307	0.0062	-0.511074313	0.0064	-0.577665091	0.0063	-0.731374262	0.0064	-0.844524099	0.0065	-0.58400497	0.0063	-0.443381441	0.0064	-0.717299089	0.0064	-0.905958885													
6.50E-03	0.226225111	0.0065	0.164746051	0.0065	0.028329499	6.30E-03	-0.074080381	0.0065	-0.168216527	0.0066	-0.35836103	0.0065	-0.321567642	0.0064	-0.563316738	0.0064	-0.641162262	0.0064	-0.783741844	0.0065	-0.807621781	0.0066	-0.677808622	0.0064	-0.678232919	0.0065	-0.519625511	0.0065	-0.505951149													
0.0066	0.23165639	0.0066	0.157521811	0.0066	0.018818403	0.0065	-0.054009608	0.0066	-0.194912946	0.0066	-0.323484485	0.0065	-0.336230804	0.0064	-0.580947658	0.0065	-0.641134909	0.0065	-0.731260811	0.0066	-0.844399173	0.0067	-0.654306282	0.0066	-0.796718162	0.0066	-0.837597155	0.0066	-0.552209013													
0.0067	0.237084396	0.0067	0.157518078	0.0067	0.009309158	0.0066	-0.05400765	0.0067	-0.177103296	0.0067	-0.335087594	0.0068	-0.364937952	0.0066	-0.563285075	0.0066	-0.534548075	0.0066	-0.861103988	0.0067	-0.587898719	0.0068	-0.536823657	0.0067	-0.85590132	0.0067	-0.917688043	0.0067	-0.804653082													
0.0069	0.237077871	0.0068	0.164732687	0.0068	0.02832692	0.0068	-0.060790654	0.0069	-0.159660611	0.0068	-0.335073203	0.0068	-0.321507744	0.0067	-0.580941815	0.0068	-0.619597307	0.0068	-0.808676843	0.0068	-0.807410642	0.0069	-0.630671293	0.0068	-0.971810923	0.0069	-0.917401137	0.0068	-0.753936533													
0.007	0.242394139	0.0069	0.164728015	0.0069	0.056665018	0.0068	-0.013575527	0.007	-0.13294217	0.007	-0.34667266	0.0069	-0.277453948	0.0068	-0.563234902	0.007	-0.51304546	0.0069	-0.808624977	0.007	-0.879413936	0.007	-0.560250465	0.007	-0.766820448	0.007	-0.837171632	0.0069	-0.905214726													
0.0071	0.253259938	0.0071	0.179011831	0.0071	0.04715024	0.007	-0.047218715	0.0071	-0.124030089	0.0071	-0.323425385	0.0071	-0.33615993	0.0069	-0.528571868	0.0071	-0.55597476	0.0071	-0.834727142	0.0071	-0.807197017	0.0071	-0.677501747	0.007	-0.618542582	0.0071	-0.796906016	0.0071	-0.904925122													
0.0072	0.253255526	0.0072	0.186229584	0.0072	0.037638197	0.0071	-0.054000802	0.0072	-0.150741083	0.0072	-0.358260502	0.0072	-0.350794058	0.007	-0.633846877	0.0072	-0.640926627	0.0072	-0.757215416	0.0072	-0.770312636	0.0072	-0.677425056	0.0071	-0.707314525	0.0072	-0.716615963	0.0073	-0.904892132													
0.0073	0.269448637	0.0072	0.179002083	0.0073	0.047148558	0.0072	-0.080842743	0.0073	-0.168164636	0.0073	-0.335007014	0.0073	-0.350785335	0.0072	-0.598456943	0.0073	-0.577377182	0.0072	-0.757146725	0.0073	-0.87909412	0.0074	-0.607011517	0.0072	-0.855339494	0.0073	-0.836839569	0.0074	-0.955085081													
0.0074	0.274768867	0.0073	0.193439039	0.0074	0.056658796	0.0073	-0.067560883	0.0075	-0.141826714	0.0074	-0.346614117	0.0073	-0.306749795	0.0073	-0.580746942	0.0074	-0.726632646	0.0074	-0.626065809	0.0075	-0.915863825	0.0075	-0.700696046	0.0073	-0.855247369	0.0075	-0.876907215	0.0075	-1.055817715													
0.0076	0.280198382	0.0075	0.200506093	0.0076	0.047145047	0.0074	-0.053995737	0.0076	-0.141817669	0.0075	-0.300622932	0.0075	-0.263322049	0.0074	-0.563051186	0.0075	-0.598721539	0.0075	-0.808293316	0.0076	-1.062788308	0.0076	-0.559915497	0.0075	-0.736597793	0.0075	-1.117092291	0.0076	-0.904352922													
0.0077	0.280194352	0.0076	0.207722214	0.0076	0.028321604	0.0076	-0.060775326	0.0077	-0.115101327	0.0077	-0.288982307	0.0077	-0.292051949	0.0076	-0.510719716	0.0076	-0.57720605	0.0076	-0.730719655	0.0077	-0.878890562	0.0077	-0.559830677	0.0076	-0.854899054	0.0077	-0.675967408	0.0077	-1.055359682													
0.0078	0.290950759	0.0077	0.214941478	0.0078	0.047142237	0.0077	-0.033642645	0.0078	-0.124000383	0.0078	-0.358174583	0.0078	-0.233928464	0.0077	-0.49301733	0.0078	-0.534215917	0.0077	-0.783062786	0.0078	-0.878756512	0.0078	-0.606676575	0.0077	-0.795714093	0.0078	-0.796096548	0.0078	0.096847659													
0.0079	0.280179262	0.0078	0.214939252	0.0078	0.056652258	0.0078	-0.047207978	0.0079	-0.123994001	0.0079	-0.358151436	0.0079	-0.248590503	0.0078	-0.562911262	0.0078	-0.555672537	0.0079	-0.730656159	0.008	-0.843445316	0.0079	-0.956081842	0.0078	-0.884296141	0.0079	-0.956323509	0.0078	-1.0044773													
0.008	0.285614411	0.008	0.214932312	0.008	0.084995839	0.008	-0.04720463	0.0081	-0.088741174	0.008	-0.300550129	0.008	-0.306668815	0.0078	-0.615864895	0.008	-0.683472978	0.0079	-0.730575041	0.0081	-0.952037667	0.008	-0.676825418	0.0079	-0.884276647	0.008	-1.116330649	0.0081	-1.155541886													
0.0081	0.301811339	0.0081	0.229224407	0.0081	0.084993554	0.008	-0.027138382	0.0081	-0.079831494	0.0081	-0.300532871	0.0081	-0.306636475	0.0081	-0.56281954	0.0081	-0.534125314	0.0081	-0.730466068	0.0082	-0.843241646	0.0082	-0.536048516	0.008	-0.442484306	0.0082	-0.95596387	0.0082	-1.301637993													
0.0082	0.301808464	0.0082	0.22199371	0.0082	0.094307384	0.0081	-0.02713733	0.0082	-0.123976896	0.0082	-0.323266126	0.0082	-0.321268909	0.0082	-0.598104794	0.0082	-0.576984538	0.0083	-0.80786955	0.0083	-0.951915155	0.0083	-0.559425502	0.0081	-0.706491438	0.0083	-0.955673414	0.0083	-1.20092212													
0.0083	0.301802446	0.0083	0.22198336	0.0083	0.08498909	0.0083	-0.006784917	0.0084	-0.12397307	0.0084	-0.30052406	0.0084	-0.379293363	0.0083	-0.562742456	0.0083	-0.576965366	0.0084	-0.67799749	0.0084	-0.76953981	0.0084	-0.535981762	0.0083	-0.883863089	0.0084	-0.835387068	0.0084	-1.502297609													
0.0085	0.301792499	0.0084	0.221979653	0.0085	0.084984236	0.0083	-0.013569087	0.0085	-0.10653199	0.0084	-0.323226679	0.0085	-0.291914384	0.0084	-0.510457453	0.0084	-0.598345113	0.0085	-0.677928367	0.0085	-0.695856173	0.0085	-0.512472636	0.0084	-0.942755978	0.0085	-0.955328694	0.0085	-1.200562455													
0.0085	0.30178677	0.0085	0.229195318	0.0086	0.094299856	0.0084	-0.006784555	0.0086	-0.062002118	0.0085	-0.323218497	0.0086	-0.263175042	0.0084	-0.545772116	0.0086	-0.576894127	0.0086	-0.730221473	0.0086	-0.769341568	0.0087	-0.559290626	0.0084	-1.058407825	0.0086	-0.915307532	0.0086	-1.154125389													
0.0087	0.317989258	0.0087	0.2507168	0.0087	0.103811478	0.0085	-0.006784423	0.0088	-0.106522583	0.0087	-0.300445306	0.0088	-0.277223518	0.0086	-0.528056121	0.0087	-0.704643902	0.0087	-0.730123354	0.0088	-0.951435602	0.0088	-0.629469737	0.0086	-0.735604405	0.0087	-0.875003546	0.0087	-0.852154417													
0.0088	0.317979347	0.0088	0.243482842	0.0089	0.113325167	0.0087	-0.006784103	0.0088	-0.088712496	0.0088	-0.311566534	0.0088	-0.263139977	0.0088	-0.492681409	0.0088	-0.61878926	0.0088	-0.730099158	0.0089	-0.951325558	0.0089	-0.582492346	0.0087	-0.999119075	0.0089	-0.91480864	0.0089	-0.801537082													
0.009	0.32873945	0.0089	0.25792924	0.0089	0.113319621	0.0088	0.006784397	0.009	-0.088708896	0.0089	-0.300422896	0.009	-0.204409094	0.0089	-0.615514289	0.0089	-0.576739275	0.0089	-0.75612089	0.009	-1.096552294	0.009	-0.652623279	0.0088	-0.501268279	0.009	-0.794599199	0.009	-0.650487997													
0.009	0.334169853	0.0091	0.24346295	0.0091	0.103799985	0.0089	-0.040409595	0.0091	-0.106504355	0.0091	-0.230709969	0.0091	-0.24842244	0.009	-0.562489933	0.009	-0.725794487	0.009	-0.729914664	0.0091	-0.732152319	0.0091	-0.558942952	0.0089	-0.824061016	0.0091	-0.794505859	0.0092	-0.951820009													
0.0091	0.339607211	0.0091	0.243459529	0.0092	0.122831601	0.009	0.006783875	0.0092	-0.097597798	0.0092	-0.265550327	0.0091	-0.379115606	0.0091	-0.492571323	0.0091	-0.576614456	0.0091	-0.782129151	0.0092	-0.768779177	0.0093	-0.535503743	0.009	-0.912448475	0.0092	-0.754408515	0.0093	-1.102481617													
0.0093	0.334156146	0.0093	0.264977405	0.0093	0.122827049	0.0091	0.054002134	0.0094	-0.097594244	0.0093	-0.277142657	0.0094	-0.248400181	0.0092	-0.562417997	0.0093	-0.576596216	0.0093	-0.729753399	0.0094	-0.842195668	0.0094	-0.535374836	0.0092	-0.91226263	0.0093	-0.597570646	0.0094	-0.402755243													
0.0095	0.339590039	0.0094	0.272196504	0.0094	0.141662679	0.0093	0.006783363	0.0095	-0.070883271	0.0094	-0.300353057	0.0094	-0.248382682	0.0093	-0.492492588	0.0094	-0.533598182	0.0094	-0.729746288	0.0095	-0.842158807	0.0094	-0.488486058	0.0093	-0.998024067	0.0094	-0.873790331	0.0095	-0.800620064													
0.0095	0.33958776	0.0096	0.279417712	0.0095	0.132135661	0.0094	0	0.0096	-0.079781681	0.0095	-0.311459106	0.0095	-0.219030101	0.0094	-0.527730527	0.0096	-0.512110051	0.0095	-0.729660312	0.0096	-0.877189208	0.0096	-0.558632818	0.0094	-1.145320604	0.0096	-0.873793016	0.0096	-0.599384684													
0.0096	0.350348563	0.0097	0.300950211	0.0096	0.141652203	0.0095	0	0.0097	-0.088676097	0.0096	-0.323045061	0.0097	-0.233689078	0.0095	-0.545347298	0.0096	-0.554962314	0.0096	-0.937531914	0.0097	-0.950587712	0.0098	-0.675477159	0.0095	-0.793703151	0.0097	-0.873572534	0.0098	-0.800192793													
0.0097	0.34489237	0.0098	0.279400878	0.0097	0.13213038	0.0096	0.013565195	0.0098	-0.061969643	0.0097	-0.265468868	0.0098	-0.189653865	0.0097	-0.43940141	0.0098	-0.554922917	0.0097	-0.755608235	0.0099	-0.876949973	0.0099	-0.628530991	0.0097	-0.530202601	0.0098	-0.873265362	0.0099	-1.197409013													
0.0099	0.350329797	0.0099	0.279384294	0.0099	0.141643159	0.0097	0.020065156	0.01	-0.079767781	0.01	-0.277075203	0.0099	-0.277008162	0.0098	-0.492347847	0.0099	-0.533461309	0.0098	-0.703270059	0.0099	-0.950165789	0.01	-0.67530867	0.0098	-0.940953458	0.0099	-1.268759253	0.01	-1.100910598													
0.01	0.355761616	0.01	0.279379408	0.01	0.1416381	0.0099	0.033630429	0.0101	-0.035623576	0.01	-0.242207438	0.01	-0.262945631	0.0099	-0.509973235	0.01	-0.469036882	0.01	-0.70324291	0.0101	-0.84149266	0.0101	-0.698537877	0.0099	-0.793097473	0.01	-0.673142469	0.0101	-1.100546195													
0.0102	0.377305163	0.01	0.293678689	0.01	0.151153567	0.01	0.033629898	0.0103	-0.106458547	0.0101	-0.26541028	0.0102	-0.248256626	0.01	-0.509916296	0.0102	-0.533304366	0.0101	-0.832653887	0.0102	-0.913288115	0.0103	-0.675055096	0.0101	-0.8814527	0.0102	-1.188484503	0.0102	-1.246236797													
0.0103	0.371961193	0.0103	0.293667247	0.0102	0.160467139	0.0102	0.026844676	0.0103	-0.097548982	0.0102	-0.276979652	0.0103	-0.306258403	0.0101	-0.562063024	0.0103	-0.533254867	0.0102	-0.806514522	0.0103	-0.841330058	0.0103	-0.302647125	0.0102	-0.822424599	0.0103	-0.872676968	0.0103	-1.296034694													
0.0104	0.355719775	0.0103	0.293658987	0.0103	0.160461422	0.0103	0.033626185	0.0105	-0.070848359	0.0104	-0.300189243	0.0104	-0.306213476	0.0102	-0.474556036	0.0104	-0.682217444	0.0102	-0.729146533	0.0104	-0.80450368	0.0105	-0.534608572	0.0103	-0.674793533	0.0104	-0.752703543	0.0104	-1.149523722													
0.0106	0.371933158	0.0105	0.293650653	0.0105	0.15113479	0.0104	0.020060378	0.0106	-0.061948839	0.0105	-0.276963729	0.0105	-0.262855878	0.0103	-0.509821617	0.0105	-0.576010077	0.0105	-0.729041662	0.0106	-0.949549579	0.0106	-0.557850552	0.0104	-0.733693345	0.0105	-0.911953309	0.0106	-1.049282134													
0.0107	0.371913586	0.0106	0.293634452	0.0106	0.179490492	0.0106	0.060474929	0.0107	-0.061943134	0.0106	-0.276963532	0.0107	-0.23353293	0.0105	-0.509753365	0.0106	-0.490217773	0.0105	-0.650547502	0.0107	-0.840884496	0.0107	-0.651123154	0.0105	-0.939730915	0.0106	-1.307021427	0.0107	-1.098966111													
0.0108	0.377233031	0.0107	0.300857961	0.0107	0.169961329	0.0106	0.067254405	0.0109	-0.061937478	0.0108	-0.265327839	0.0107	-0.248169119	0.0106	-0.509679853	0.0107	-0.448245935	0.0106	-0.676610995	0.0108	-0.949272716	0.0108	-0.581052173	0.0106	-0.880777593	0.0107	-0.951623638	0.0108	-1.148977272													
0.0109	0.382675259	0.0108	0.31515105	0.0108	0.169952801	0.0108	0.060467686	0.0109	-0.061934689	0.0109	-0.242071213	0.0108	-0.248139579	0.0108	-0.474345906	0.0108	-0.639168867	0.0107	-0.676469937	0.0109	-0.912492105	0.0109	-0.557641224	0.0107	-0.995872963	0.0108	-1.150303227	0.011	-1.889598876													
0.0109	0.382662676	0.0109	0.300830972	0.0109	0.169943668	0.0109	0.074034766	0.011	-0.044506521	0.011	-0.288469639	0.011	-0.24811402	0.0108	-0.527223429	0.0111	-0.53293591	0.0109	-0.728667553	0.011	-0.875648184	0.0111	-0.580820647	0.011	-0.939484228	0.011	-0.831323047	0.0111	-1.194131417													
0.0112	0.398877335	0.0111	0.315129205	0.0112	0.179454957	0.011	0.080816786	0.0112	0.008532446	0.0111	-0.30005357	0.0112	-0.262749216	0.011	-0.509551167	0.0111	-0.490033531	0.0111	-0.728630209	0.0112	-0.912194682	0.0112	-0.627429716	0.0111	-0.791754257	0.0112	-1.464616595	0.0112	-1.393298975													
0.0113	0.398865521	0.0113	0.322347975	0.0112	0.160411514	0.0112	0.060458139	0.0113	-0.061926193	0.0112	-0.276839382	0.0113	-0.306028601	0.0111	-0.509514164	0.0112	-0.468561435	0.0113	-0.780694902	0.0114	-0.875392393	0.0113	-0.510561	0.0111	-0.791629304	0.0113	-0.950613592	0.0113	-1.293351704													
0.0115	0.404304412	0.0114	0.329565395	0.0114	0.188767882	0.0113	0.060456954	0.0115	-0.061920268	0.0113	-0.253602456	0.0114	-0.305977926	0.0113	-0.456510904	0.0114	-0.426529943	0.0113	-0.831646841	0.0115	-0.985006858	0.0115	-0.533866061	0.0113	-0.820939485	0.0114	-1.185211247	0.0115	-1.096980962													
0.0116	0.398835112	0.0115	0.322312098	0.0115	0.169912958	0.0114	0.060451929	0.0115	-0.044494526	0.0114	-0.241989855	0.0115	-0.248011486	0.0114	-0.491767581	0.0115	-0.532694787	0.0115	-0.702220562	0.0116	-0.911678016	0.0116	-0.533822761	0.0114	-0.850220056	0.0115	-0.910195338	0.0116	-1.391858498													
0.0117	0.404265937	0.0116	0.329535389	0.0116	0.198266647	0.0115	0.080797367	0.0116	-0.061911755	0.0117	-0.276765891	0.0116	-0.146051263	0.0115	-0.456444309	0.0116	-0.489860403	0.0116	-0.754247575	0.0118	-0.839840307	0.0118	-0.510276152	0.0115	-0.820570115	0.0116	-0.83027916	0.0117	-1.19218369													
0.0118	0.415029954	0.0118	0.343834326	0.0118	0.207783414	0.0116	0.094359896	0.0119	-0.044486506	0.0117	-0.241947275	0.0119	-0.218694689	0.0117	-0.474016012	0.0117	-0.532561726	0.0117	-0.675832665	0.0119	-0.76642663	0.0118	-0.510159528	0.0116	-0.702559496	0.0118	-0.9492026	0.0118	-1.191841971													
0.0119	0.415019563	0.0118	0.329501284	0.0119	0.207773043	0.0119	0.080789483	0.012	-0.044484554	0.0119	-0.241948805	0.0119	-0.218654142	0.0117	-0.491573076	0.0118	-0.575304404	0.0119	-0.649607331	0.012	-0.511243809	0.0119	-0.465300369	0.0118	-0.498866651	0.0119	-0.988629127	0.0119	-1.191364871													
0.012	0.425795145	0.012	0.329495304	0.012	0.217086524	0.0119	0.094349204	0.0121	-0.061895163	0.0119	-0.265113638	0.0121	-0.218632813	0.0118	-0.473900376	0.0119	-0.489627383	0.012	-0.780069974	0.0121	-0.839386052	0.0121	-0.556563213	0.0119	-0.70230283	0.012	-0.909033082	0.012	-1.095280125													
0.0122	0.4366727	0.0121	0.351033012	0.0121	0.217073357	0.0121	0.080777739	0.0122	-0.044478033	0.012	-0.219192177	0.0121	-0.247910743	0.0119	-0.421684376	0.012	-0.48957858	0.0121	-0.649571015	0.0122	-0.839258356	0.0122	-0.88062438	0.012	-1.22828958	0.0121	-1.067908566	0.0122	-1.144925413													
0.0123	0.431199594	0.0122	0.351011792	0.0122	0.226591373	0.0121	0.040375203	0.0123	-0.035584343	0.0122	-0.184367287	0.0123	-0.247889722	0.0121	-0.456163079	0.0122	-0.426179685	0.0122	-0.675511058	0.0123	-0.838958462	0.0124	-0.719436618	0.0121	-0.819732557	0.0123	-0.988222616	0.0123	-1.094342731													
0.0124	0.431182697	0.0124	0.35807013	0.0124	0.217052592	0.0123	0.067207206	0.0125	-0.035579212	0.0124	-0.195947569	0.0124	-0.218591911	0.0122	-0.596323542	0.0123	-0.468041608	0.0124	-0.623239294	0.0124	-0.873957615	0.0124	-0.509611505	0.0122	-0.731269837	0.0123	-0.789054426	0.0124	-1.189459791													
0.0125	0.436621078	0.0125	0.343748591	0.0125	0.217044749	0.0124	0.080763435	0.0126	-0.035575833	0.0125	-0.207537309	0.0125	-0.233190601	0.0124	-0.473722857	0.0124	-0.426120568	0.0124	-0.675336255	0.0125	-0.83880359	0.0126	-0.810394394	0.0124	-0.84866652	0.0124	-1.106426423	0.0126	-1.28876585													
0.0126	0.436606112	0.0126	0.358042484	0.0126	0.226552313	0.0126	0.087540134	0.0127	-0.017788371	0.0126	-0.207504675	0.0126	-0.218545325	0.0125	-0.386308407	0.0125	-0.467994118	0.0125	-0.67518819	0.0126	-0.910452626	0.0127	-0.672555672	0.0125	-0.877788441	0.0126	-0.593305237	0.0126	-1.188724393													
0.0127	0.436583676	0.0127	0.372491611	0.0127	0.226539005	0.0126	0.087533214	0.0128	-0.017787781	0.0127	-0.230190344	0.0127	-0.175219854	0.0126	-0.438371369	0.0127	-0.467842168	0.0127	-0.727282215	0.0127	-1.019779736	0.0127	-0.625739222	0.0126	-0.848188848	0.0127	-1.458902777	0.0128	-1.188576945													
0.0129	0.442013077	0.0128	0.358012394	0.0128	0.22653441	0.0128	0.094309596	0.013	-0.008893128	0.0128	-0.195869855	0.0129	-0.218502773	0.0127	-0.47359191	0.0128	-0.510601822	0.0128	-0.727170474	0.0129	-0.838407804	0.0129	-0.695423893	0.0127	-0.818733627	0.0129	-0.946959026	0.0129	-1.436584292													
0.013	0.447333432	0.013	0.365226711	0.0129	0.245367213	0.0129	0.094302418	0.0131	-0.026676427	0.0129	-0.219047419	0.0129	-0.160541247	0.0128	-0.491143024	0.0129	-0.510572881	0.013	-0.779240516	0.013	-0.873231853	0.013	-0.6022922	0.0129	-0.847569818	0.013	-0.907147658	0.013	-1.187946356													
0.0131	0.447311279	0.0131	0.379521577	0.013	0.245359626	0.0131	0.100795379	0.0132	-0.017782512	0.0131	-0.207436779	0.0131	-0.160534305	0.0129	-0.473449169	0.0131	-0.510483907	0.0131	-0.674814783	0.0132	-0.873131816	0.0131	-0.695111842	0.013	-0.962581746	0.0131	-1.025824869	0.0131	-1.386337714													
0.0132	0.474462359	0.0132	0.365191509	0.0132	0.245335322	0.0132	0.107563303	0.0133	-0.026670092	0.0132	-0.253302924	0.0132	-0.160524272	0.0131	-0.473430059	0.0132	-0.531765255	0.0131	-0.67467077	0.0133	-0.837874564	0.0133	-0.578594622	0.0131	-0.759359296	0.0132	-1.299589412	0.0133	-1.091081583													
0.0133	0.452735801	0.0133	0.365173668	0.0133	0.226479141	0.0133	0.094282156	0.0134	0	0.0133	-0.26487951	0.0132	-0.189156646	0.0132	-0.455772412	0.0133	-0.48893007	0.0133	-0.622517081	0.0133	-0.872890236	0.0134	-0.76459439	0.0132	-0.961995456	0.0133	-1.25913385	0.0134	-1.141189551													
0.0135	0.458169211	0.0134	0.372379402	0.0134	0.245314546	0.0134	0.147955304	0.0135	-0.02666674	0.0134	-0.172609468	0.0134	-0.218401414	0.0133	-0.473304655	0.0134	-0.510315406	0.0134	-0.778669368	0.0135	-0.801100616	0.0136	-0.624888897	0.0133	-0.729697437	0.0134	-0.866482842	0.0135	-1.334793775													
0.0136	0.458146325	0.0136	0.37944861	0.0136	0.254824172	0.0135	0.121103627	0.0137	0.008520042	0.0135	-0.218951883	0.0136	-0.203749824	0.0135	-0.508478886	0.0135	-0.552911989	0.0136	-0.72654173	0.0136	-0.837444673	0.0137	-0.554962298	0.0135	-0.934552646	0.0135	-0.747093443	0.0136	-1.975165054													
0.0138	0.452680376	0.0137	0.386666017	0.0137	0.245286817	0.0137	0.127882859	0.0138	-0.02666342	0.0136	-0.230035168	0.0137	-0.232990704	0.0136	-0.437966242	0.0137	-0.488802898	0.0138	-0.700317942	0.0137	-0.908839281	0.0138	-0.647811472	0.0137	-0.961237975	0.0136	-1.297606543	0.0137	-1.334390981													
0.014	0.463438828	0.0138	0.400959312	0.0138	0.245275677	0.0138	0.127867284	0.014	-0.017775938	0.0138	-0.230011413	0.0138	-0.218329919	0.0137	-0.437899813	0.0138	-0.446846729	0.0138	-0.674202282	0.0138	-0.837208042	0.0139	-0.647768209	0.0137	-0.934146784	0.0139	-0.826044866	0.0138	-1.581099909													
0.014	0.468873659	0.014	0.386620849	0.0139	0.245252702	0.014	0.141421609	0.014	-0.035543088	0.0139	-0.195728077	0.014	-0.218307945	0.0137	-0.473041747	0.0139	-0.488624203	0.0139	-0.647984295	0.0139	-0.836944341	0.0141	-0.69402457	0.0138	-0.990053284	0.0139	-1.063071163	0.014	-1.234148543													
0.0141	0.485082939	0.0141	0.393837334	0.014	0.264277252	0.014	0.107514968	0.0142	0.0351847	0.0141	-0.195701691	0.014	-0.218264967	0.014	-0.490616776	0.014	-0.679778665	0.014	-0.596969644	0.0141	-0.908207506	0.0142	-0.577749612	0.0139	-0.846038681	0.014	-0.353623026	0.0141	-0.989419877													
0.0143	0.485072061	0.0142	0.393816839	0.0142	0.29264602	0.0141	0.121059353	0.0143	0.026292808	0.0142	-0.195688934	0.0142	-0.087224889	0.0141	-0.437750298	0.0141	-0.403967358	0.0142	-0.699862894	0.0143	-0.90810368	0.0143	-0.670463989	0.014	-0.959970602	0.0142	-0.706298156	0.0143	-1.381364081													
0.0144	0.485041559	0.0143	0.400874273	0.0143	0.273579361	0.0142	0.107502775	0.0143	0.017403562	0.0143	-0.19565832	0.0143	-0.20360343	0.0142	-0.437694404	0.0142	-0.446639079	0.0143	-0.906674942	0.0143	-0.907858757	0.0144	-0.554238211	0.0142	-0.728222083	0.0143	-1.101222501	0.0143	-1.331772887													
0.0145	0.49047336	0.0144	0.415334887	0.0144	0.292614507	0.0144	0.154660331	0.0145	0.017401282	0.0144	-0.218811166	0.0144	-0.262026509	0.0143	-0.385616396	0.0143	-0.46700345	0.0144	-0.854627598	0.0145	-0.871295902	0.0146	-0.439957666	0.0144	-1.018015966	0.0144	-1.492516609	0.0145	-1.281206555													
0.0146	0.484999537	0.0145	0.400844186	0.0146	0.28308378	0.0145	0.154654115	0.0146	0	0.0145	-0.229882302	0.0145	-0.232793378	0.0144	-0.263032721	0.0144	-0.425148495	0.0145	-0.673553679	0.0146	-0.835955061	0.0146	-0.554007405	0.0145	-0.988633405	0.0144	-1.100748484	0.0147	-0.938455887													
0.0147	0.495770459	0.0147	0.393751779	0.0147	0.273534867	0.0146	0.141366889	0.0149	0.026284647	0.0148	-0.241437918	0.0147	-0.203545508	0.0145	-0.403114219	0.0146	-0.425078339	0.0147	-0.647472346	0.0148	-0.762808592	0.0148	-0.623430248	0.0146	-0.903015262	0.0146	-1.100133413	0.0148	-0.248278389													
0.0149	0.506656409	0.0147	0.429600594	0.0148	0.273516248	0.0148	0.147852938	0.0148	0.035168022	0.0148	-0.207182787	0.0148	-0.188909418	0.0147	-0.367829639	0.0148	-0.466816027	0.0148	-0.647380071	0.0149	-0.762755932	0.0149	-0.646451154	0.0147	-0.873730166	0.0147	-0.981806913	0.0149	-1.329486875													
0.015	0.495722594	0.0149	0.415252721	0.0149	0.27349798	0.0149	0.141346257	0.015	-0.017761684	0.015	-0.183994013	0.015	-0.188865563	0.0148	-0.437374114	0.0149	-0.573434776	0.0149	-0.673204161	0.015	-0.545277592	0.0151	-0.530531002	0.0148	-0.785811901	0.0149	-1.060030509	0.0151	-1.426930931													
0.0151	0.501153741	0.0151	0.415232599	0.0151	0.311371869	0.015	0.134558701	0.0151	0.03516118	0.0151	-0.19554594	0.0151	-0.160228819	0.015	-0.472480517	0.015	-0.48801768	0.015	-0.725109483	0.0151	-0.581627724	0.0152	-0.576707825	0.015	-0.697788879	0.015	-0.981113256	0.0152	-1.377801221													
0.0153	0.511922345	0.0151	0.422444673	0.0152	0.292508861	0.0151	0.127771707	0.0152	0.017391692	0.0152	-0.195528552	0.0151	-0.160225873	0.0151	-0.437292788	0.015	-0.403480902	0.015	-0.724993501	0.0153	-0.798730687	0.0153	-0.669185644	0.0152	-0.814330901	0.015	-0.980644694	0.0153	-1.525029077													
0.0153	0.506554304	0.0152	0.429499731	0.0153	0.292490054	0.0152	0.141311127	0.0154	0.096985164	0.0153	-0.172342336	0.0152	-0.174809511	0.0152	-0.38519256	0.0152	-0.424736371	0.0152	-0.620876407	0.0154	-0.906270465	0.0154	-0.715255912	0.0152	-0.901732627	0.0152	-1.059134522	0.0154	-1.327271812													
0.0156	0.511880337	0.0154	0.4223918	0.0154	0.292472887	0.0153	0.141299458	0.0154	0.017388913	0.0154	-0.183906268	0.0154	-0.174789741	0.0153	-0.402732398	0.0153	-0.191587086	0.0153	-0.698765341	0.0155	-0.652707136	0.0155	-0.738267053	0.0153	-0.957276973	0.0152	-1.173440347	0.0155	-1.375659996													
0.0156	0.506507517	0.0155	0.415133383	0.0155	0.29244599	0.0156	0.147785844	0.0156	0.035148199	0.0155	-0.160738544	0.0155	-0.174785377	0.0154	-0.437107123	0.0156	-0.33926442	0.0155	-0.672686366	0.0157	-0.906006059	0.0156	-0.552913344	0.0155	-1.190323931	0.0154	-1.290999871	0.0156	-1.424774998													
0.0157	0.511846194	0.0156	0.41509977	0.0156	0.29244177	0.0156	0.168098014	0.0158	0.026265351	0.0157	-0.126476486	0.0156	-0.145551584	0.0155	-0.40259789	0.0156	-0.424542723	0.0156	-0.72452827	0.0158	-0.905792568	0.0158	-0.645543205	0.0156	-1.015078427	0.0156	-1.4479362	0.0157	-1.177964223													
0.0158	0.522725248	0.0158	0.436630948	0.0158	0.30193809	0.0158	0.168086564	0.0158	0.02626374	0.0158	-0.172286713	0.0157	-0.174741578	0.0157	-0.33225981	0.0157	-0.424525896	0.0157	-0.77635908	0.0159	-0.761441028	0.0159	-0.575787451	0.0157	-0.985559793	0.0157	-1.057573697	0.0159	-1.275597688													
0.016	0.528038362	0.0159	0.436613779	0.016	0.311245515	0.0159	0.154517748	0.016	0.052900781	0.0159	-0.183840994	0.0159	-0.188709364	0.0159	-0.384943495	0.0159	-0.339139925	0.0158	-0.776115152	0.016	-0.833862273	0.016	-0.760778789	0.0159	-0.985128869	0.0159	-1.056890131	0.016	-1.176485089													
0.0161	0.517217333	0.0161	0.436581477	0.016	0.282859989	0.0161	0.161280965	0.0161	0.044018105	0.016	-0.172246808	0.0161	-0.203268414	0.0159	-0.384877228	0.016	-0.445621626	0.016	-0.646173331	0.0161	-0.833702807	0.0161	-0.760537112	0.016	-0.812729934	0.016	-1.017437486	0.0161	-1.471727272													
0.0161	0.51172851	0.0161	0.436561015	0.0162	0.320716402	0.0161	0.174818915	0.0162	0.052894185	0.0161	-0.149565743	0.0162	-0.20325392	0.0161	-0.436825346	0.0161	-0.487354501	0.0161	-0.724049794	0.0163	-0.833593604	0.0163	-0.529070764	0.0161	-0.928694461	0.0161	-1.248967597	0.0163	-1.715825495													
0.0163	0.511698629	0.0163	0.443761658	0.0163	0.292335953	0.0162	0.161257451	0.0163	0.052883048	0.0162	-0.183768051	0.0162	-0.16004917	0.0162	-0.367210164	0.0162	-0.445488374	0.0162	-0.671890693	0.0164	-1.157086074	0.0163	-0.528957562	0.0163	-0.955081388	0.0163	-1.134152944	0.0164	-1.519090449													
0.0164	0.522574827	0.0163	0.44374682	0.0164	0.320680638	0.0164	0.16802053	0.0164	0.044004387	0.0164	-0.172190482	0.0164	-0.188614528	0.0163	-0.436649922	0.0164	-0.424136139	0.0163	-0.671741442	0.0166	-1.013190327	0.0165	-0.575018167	0.0164	-0.928123182	0.0163	-0.741185816	0.0165	-1.469608295													
0.0166	0.527899005	0.0166	0.443713007	0.0166	0.311142015	0.0166	0.147687796	0.0166	0.035124387	0.0166	-0.172161115	0.0165	-0.188581545	0.0163	-0.419817218	0.0166	-0.465742251	0.0165	-0.594947963	0.0166	-0.904116188	0.0166	-0.736517229	0.0165	-0.898875958	0.0165	-0.741126684	0.0166	-1.468416065													
0.0167	0.533323824	0.0167	0.465228092	0.0166	0.31110868	0.0167	0.167997012	0.0167	0.061376812	0.0167	-0.137940212	0.0166	-0.145399575	0.0166	-0.419764045	0.0167	-0.465689549	0.0166	-0.542827307	0.0168	-0.867571518	0.0168	-0.644043532	0.0166	-0.723952846	0.0167	-1.169124992	0.0168	-1.418695899													
0.0168	0.533286342	0.0167	0.472287029	0.0168	0.292253645	0.0168	0.167981974	0.0168	0.061371702	0.0168	-0.137919578	0.0167	-0.145387257	0.0167	-0.419688264	0.0168	-0.381253705	0.0167	-0.671321032	0.0168	-0.579667562	0.0169	-0.574416844	0.0168	-0.983131404	0.0168	-1.246336875	0.0169	-1.418491728													
0.0169	0.53871912	0.0169	0.472265613	0.0169	0.31106389	0.0169	0.17473327	0.0169	0.079115142	0.0168	-0.149465866	0.017	-0.145362263	0.0168	-0.419557349	0.0169	-0.296908619	0.0169	-0.619358189	0.0169	-0.796163997	0.017	-0.574292615	0.0168	-0.92711505	0.0169	-1.053480742	0.0171	-1.269889079													
0.017	0.565725476	0.017	0.443602268	0.0171	0.311043692	0.0169	0.187976812	0.0171	0.043980678	0.0169	-0.160531217	0.017	-0.159917107	0.0169	-0.349354083	0.017	-0.423701921	0.017	-0.72296109	0.017	-0.759538932	0.0171	-0.987364389	0.0171	-0.982452203	0.017	-1.131650386	0.0171	-1.17152145													
0.0172	0.538645117	0.0171	0.465122115	0.0172	0.311028267	0.0171	0.181479032	0.0172	0.026236438	0.0171	-0.137879333	0.0172	-0.072989084	0.0171	-0.349280384	0.0172	-0.423654737	0.0171	-0.722807766	0.0172	-0.832030012	0.0172	-0.825865074	0.0171	-0.606671346	0.0171	-0.895824283	0.0173	-1.366745759													
0.0173	0.522389658	0.0173	0.465098874	0.0173	0.320511994	0.0173	0.181457396	0.0173	0.061347999	0.0173	-0.172067237	0.0173	-0.145294977	0.0172	-0.349192348	0.0174	-0.465208963	0.0172	-0.774447544	0.0173	-1.011554202	0.0174	-0.550733377	0.0173	-0.809947688	0.0172	-1.091274652	0.0174	-1.076714208													
0.0175	0.549403509	0.0173	0.472163834	0.0174	0.339324369	0.0174	0.187927961	0.0174	0.079085471	0.0174	-0.183586641	0.0174	-0.145270781	0.0173	-0.384289222	0.0174	-0.571411564	0.0174	-0.594017141	0.0175	-0.795314489	0.0175	-0.665909513	0.0173	-0.838525305	0.0174	-1.130460886	0.0175	-1.125526845													
0.0176	0.549368309	0.0174	0.465044949	0.0175	0.339300153	0.0175	0.1814361	0.0176	0.061336016	0.0175	-0.126255102	0.0175	-0.174418299	0.0174	-0.384205849	0.0175	-0.52879482	0.0175	-0.464359283	0.0176	-0.759053422	0.0177	-0.688658777	0.0175	-1.010107426	0.0175	-0.777659482	0.0176	-0.928450268													
0.0176	0.549333676	0.0176	0.493657576	0.0177	0.339278101	0.0176	0.194671477	0.0177	0.096821345	0.0177	-0.114695904	0.0176	-0.174389927	0.0175	-0.384149048	0.0177	-0.380784192	0.0176	-0.618596966	0.0177	-0.795098757	0.0177	-0.757559237	0.0177	-1.154996165	0.0177	-1.165204654	0.0178	-1.463006247													
0.0178	0.56021417	0.0177	0.47928455	0.0178	0.33925671	0.0177	0.174630467	0.0178	0.079068685	0.0178	-0.149341257	0.0177	-0.145209882	0.0177	-0.36654681	0.0177	-0.423273819	0.0178	-0.644398462	0.0178	-0.758665794	0.0178	-0.642480435	0.0177	-1.154296095	0.0177	-1.242796061	0.0179	-1.461906032													
0.0179	0.57097256	0.0178	0.479268913	0.0179	0.339229612	0.0178	0.187863537	0.0179	0.070184922	0.0179	-0.149323831	0.0178	-0.145198581	0.0178	-0.348964934	0.0179	-0.380675825	0.0179	-0.798461095	0.0179	-0.758468853	0.018	-0.413583039	0.0178	-0.924890639	0.0178	-1.164247392	0.018	-1.025159611													
0.0181	0.549247207	0.0179	0.479231001	0.018	0.339210363	0.0179	0.181370391	0.018	0.0790532	0.018	-0.149295304	0.018	-0.145184756	0.0179	-0.261980295	0.018	-0.423136897	0.018	-0.695928869	0.018	-1.010118874	0.0181	-0.572824394	0.018	-0.866421349	0.018	-1.049852791	0.0182	-1.167670236													
0.0182	0.560124597	0.0182	0.486425572	0.0181	0.320369323	0.0181	0.187844215	0.0181	0.052810523	0.0181	-0.137727949	0.0181	-0.145170841	0.018	-0.41894632	0.0181	-0.380540522	0.0182	-0.669918798	0.0181	-0.794202963	0.0182	-0.526625943	0.018	-0.836952191	0.0181	-1.088155995	0.0182	-1.703418471													
0.0182	0.560102383	0.0182	0.486414147	0.0182	0.339152808	0.0182	0.194588685	0.0184	0.0262129	0.0182	-0.114620959	0.0182	-0.145119516	0.0181	-0.40139545	0.0183	-0.423029782	0.0183	-0.541343284	0.0183	-0.75785822	0.0184	-0.733528863	0.0183	-0.662984885	0.0183	-0.931683734	0.0184	-1.507097504													
0.0184	0.56007111	0.0184	0.486372073	0.0184	0.339134785	0.0183	0.201349171	0.0185	0.04393462	0.0184	-0.114605529	0.0184	-0.14510962	0.0182	-0.383831747	0.0184	-0.444149634	0.0185	-0.567183464	0.0185	-0.757615257	0.0184	-0.641505666	0.0183	-0.865235367	0.0184	-1.087343411	0.0186	-1.4578682													
0.0186	0.570821031	0.0185	0.493424137	0.0185	0.339099348	0.0185	0.187793183	0.0185	0.070144888	0.0186	-0.114592403	0.0185	-0.174221438	0.0184	-0.383738131	0.0185	-0.401602502	0.0185	-0.617686392	0.0186	-0.793656053	0.0186	-0.641050011	0.0185	-0.978447981	0.0185	-1.200132393	0.0186	-1.408640049													
0.0187	0.570772881	0.0186	0.48631214	0.0187	0.358119151	0.0186	0.174523322	0.0187	0.079001391	0.0187	-0.137659953	0.0186	-0.130509236	0.0185	-0.452980782	0.0186	-0.422764124	0.0186	-0.617515105	0.0187	-0.829337902	0.0188	-0.526063387	0.0186	-0.806892975	0.0186	-1.047487693	0.0188	-1.359454673													
0.0188	0.576204663	0.0187	0.50058658	0.0188	0.358076889	0.0187	0.187750896	0.0187	0.061271983	0.0188	-0.137644951	0.0187	-0.101361802	0.0186	-0.366090838	0.0188	-0.485429252	0.0188	-0.617408617	0.0188	-0.756901894	0.0188	-0.640567484	0.0187	-1.151006456	0.0188	-1.16061415	0.0189	-1.601712994													
0.0189	0.581499978	0.0188	0.493315147	0.0188	0.35806095	0.0188	0.208022658	0.0189	0.07012905	0.0188	-0.103003417	0.0189	-0.145018629	0.0188	-0.400994376	0.0189	-0.380105757	0.0189	-0.720523653	0.0189	-0.756654004	0.0189	-0.571575538	0.0189	-1.121637268	0.0189	-1.085910184	0.0191	-1.503865233													
0.0191	0.603165367	0.019	0.500517586	0.0189	0.339009727	0.019	0.201244023	0.0191	0.096704467	0.019	-0.114526653	0.019	-0.144985482	0.0189	-0.22658841	0.019	-0.422527179	0.019	-0.668754952	0.0191	-0.792615244	0.019	-0.617267242	0.019	-1.034936669	0.019	-0.968639245	0.0191	-1.551440643													
0.0192	0.586876962	0.0192	0.507715864	0.0191	0.358002852	0.0192	0.201219457	0.0192	0.078968195	0.0191	-0.114518038	0.0191	-0.101317828	0.019	-0.452652932	0.0191	-0.422405671	0.0191	-0.617041624	0.0191	-0.863164769	0.0191	-0.571211183	0.019	-1.120786107	0.0191	-1.084799326	0.0193	-1.453133446													
0.0193	0.592309083	0.0192	0.500449736	0.0192	0.367286046	0.0193	0.207955272	0.0193	0.070098787	0.0192	-0.091417721	0.0193	-0.144949566	0.0191	-0.435081696	0.0192	-0.379889296	0.0192	-0.642736751	0.0193	-0.756065008	0.0193	-0.502199658	0.0191	-0.976539543	0.0193	-1.122972861	0.0194	-1.549194184													
0.0194	0.58681673	0.0193	0.500422768	0.0193	0.348436819	0.0194	0.221459229	0.0194	0.087808841	0.0194	-0.034166443	0.0193	-0.159479345	0.0193	-0.383283455	0.0193	-0.337411481	0.0193	-0.616800127	0.0194	-0.791970827	0.0194	-0.525003387	0.0194	-0.975889445	0.0194	-1.1968218	0.0196	-1.693946202													
0.0196	0.603023332	0.0194	0.514693783	0.0195	0.329596084	0.0195	0.214672955	0.0195	0.149463717	0.0195	-0.114472297	0.0195	-0.115819179	0.0193	-0.41816114	0.0195	-0.358524027	0.0194	-0.616576338	0.0197	-0.970797193	0.0195	-0.981576246	0.0195	-0.920025873	0.0195	-1.196460555	0.0197	-1.402338839													
0.0197	0.592191474	0.0196	0.514650566	0.0195	0.386207991	0.0196	0.22142929	0.0196	0.096651367	0.0196	0.023099802	0.0196	-0.101262349	0.0196	-0.3656529	0.0196	-0.379672165	0.0196	-0.668191025	0.0198	-0.898248187	0.0197	-0.754046178	0.0196	-1.004133033	0.0196	-1.38961928	0.0198	-0.823269422													
0.0198	0.575896214	0.0197	0.52182961	0.0197	0.367160751	0.0196	0.234651263	0.0198	0.0789265	0.0198	-0.09137202	0.0198	-0.115769306	0.0196	-0.313836088	0.0197	-0.42197119	0.0197	-0.642126024	0.0199	-0.75512749	0.0198	-0.63903182	0.0197	-0.688779901	0.0197	-1.389212491	0.0199	-1.206555487													
0.02	0.586645492	0.0199	0.514564274	0.0199	0.376648514	0.0198	0.234630359	0.0198	0.105488343	0.0199	-0.149019084	0.0199	-0.115768758	0.0197	-0.382963555	0.0198	-0.505821247	0.0198	-0.591563228	0.0199	-0.682667283	0.0199	-0.661856913	0.0198	-0.974582967	0.0198	-1.311093479	0.02	-1.448570443													
0.0201	0.597417483	0.02	0.52898842	0.0199	0.376625859	0.02	0.221363268	0.0199	0.096622974	0.02	-0.114413087	0.02	-0.144815162	0.0198	-0.400376822	0.0201	-0.484444334	0.02	-0.641887998	0.0201	-0.861212461	0.0201	-0.478292654	0.0199	-1.11835419	0.02	-1.081109567	0.0202	-1.447959581													
0.0203	0.608293097	0.0201	0.536037824	0.0201	0.376589164	0.0201	0.234590664	0.0202	0.105472048	0.0201	-0.091332788	0.0201	-0.130269743	0.02	-0.313677176	0.0201	-0.274236858	0.0201	-0.615951201	0.0203	-0.933019195	0.0202	-0.592589036	0.0201	-0.944996692	0.0201	-1.080499107	0.0203	-1.495253593													
0.0204	0.608264225	0.0203	0.54324602	0.0201	0.395374495	0.0203	0.261600347	0.0202	0.09659877	0.0203	-0.194554304	0.0203	-0.144782751	0.0202	-0.296106323	0.0203	-0.42161641	0.0202	-0.693093474	0.0205	-0.860774608	0.0203	-0.523647258	0.0204	-0.944448826	0.0203	-1.08012518	0.0204	-1.829817198													
0.0204	0.597301611	0.0204	0.528890975	0.0203	0.367023295	0.0204	0.315116797	0.0204	0.122779792	0.0204	-0.114366654	0.0203	-0.159273408	0.0203	-0.330307033	0.0204	-0.400354552	0.0204	-0.718781542	0.0205	-0.896484592	0.0205	-0.500605985	0.0204	-0.831337535	0.0204	-0.692224258	0.0207	-1.687765678													
0.0206	0.59725787	0.0205	0.521602545	0.0205	0.376492746	0.0205	0.274788786	0.0205	0.087722889	0.0204	-0.137394181	0.0205	-0.10114575	0.0204	-0.313511273	0.0205	-0.421441074	0.0205	-0.666954876	0.0206	-0.753655438	0.0206	-0.637758095	0.0205	-1.001276104	0.0204	-0.730856157	0.0207	-1.590083903													
0.0207	0.597225683	0.0206	0.528803755	0.0206	0.376455132	0.0206	0.227718955	0.0206	0.158165472	0.0206	-0.114332951	0.0206	-0.115651667	0.0205	-0.313394845	0.0206	-0.3578547	0.0206	-0.615281652	0.0207	-0.789509702	0.0208	-0.637686836	0.0207	-0.917065533	0.0206	-1.11717985	0.0208	-1.684479066													
0.021	0.613419992	0.0206	0.543072964	0.0208	0.385931169	0.0208	0.25472676	0.0208	0.12273314	0.0207	-0.137349211	0.0209	-0.144669569	0.0206	-0.451573688	0.0208	-0.421265636	0.0208	-0.615227205	0.0209	-0.895883476	0.0209	-0.751918928	0.0207	-0.545136281	0.0207	-1.383882065	0.0209	-1.587792419													
0.021	0.613397674	0.021	0.535793542	0.0208	0.404702625	0.0209	0.234431948	0.0209	0.122716108	0.0209	-0.171396535	0.0209	-0.144647928	0.0208	-0.347532213	0.0209	-0.400020383	0.0209	-0.717898673	0.021	-0.75291553	0.021	-0.614321222	0.0209	-1.114702132	0.021	-1.267112314	0.0211	-1.53855701													
0.0211	0.624239437	0.0211	0.535754964	0.021	0.395145922	0.021	0.261439797	0.0211	0.096525568	0.021	-0.159861054	0.021	-0.101068962	0.021	-0.313289318	0.0211	-0.399862934	0.021	-0.590124069	0.0212	-0.788699868	0.0212	-0.728081226	0.021	-0.942011406	0.021	-1.114821008	0.0212	-1.489468634													
0.0212	0.618742421	0.0212	0.55016954	0.0211	0.404616462	0.0212	0.261419803	0.0212	0.105356252	0.0212	-0.114257994	0.0211	-0.130097368	0.0211	-0.347360349	0.0212	-0.399811758	0.0211	-0.614733807	0.0213	-0.858963826	0.0212	-0.476628287	0.0212	-0.941474176	0.0211	-1.227066906	0.0214	-1.106752343													
0.0213	0.613256786	0.0213	0.542904096	0.0213	0.395092011	0.0212	0.281361069	0.0213	0.158061392	0.0213	-0.114239241	0.0212	-0.115559513	0.0212	-0.347314873	0.0213	-0.378577695	0.0212	-0.564144423	0.0215	-0.858882568	0.0214	-0.56790246	0.0214	-0.914812694	0.0212	-1.304232367	0.0215	-1.439300233													
0.0215	0.618670071	0.0215	0.542851933	0.0214	0.404551854	0.0213	0.254604206	0.0215	0.13149721	0.0214	-0.125731822	0.0214	-0.086510448	0.0213	-0.313068079	0.0214	-0.37846073	0.0215	-0.665828862	0.0215	-0.824067284	0.0216	-0.636032029	0.0215	-0.885849743	0.0214	-1.149030997	0.0216	-1.487695256													
0.0216	0.629417842	0.0215	0.53558374	0.0216	0.404514126	0.0215	0.261328332	0.0216	0.105315634	0.0215	-0.045602757	0.0216	-0.115500225	0.0214	-0.295574701	0.0215	-0.420733108	0.0216	-0.665754938	0.0217	-0.858186989	0.0216	-0.681515844	0.0216	-1.025846426	0.0215	-1.379688688	0.0217	-1.485238456													
0.0218	0.629352609	0.0216	0.542777956	0.0217	0.404481972	0.0216	0.261296168	0.0216	0.105298994	0.0217	-0.091168553	0.0217	-0.100973887	0.0215	-0.347134019	0.0216	-0.357186919	0.0217	-0.639751025	0.0218	-0.823514574	0.0218	-0.61258281	0.0218	-1.054474095	0.0216	-1.340672455	0.0218	-1.485188211													
0.0218	0.629322773	0.0218	0.557201594	0.0218	0.413937561	0.0219	0.247744997	0.0218	0.131433556	0.0218	-0.057106461	0.0219	-0.17346631	0.0217	-0.312905914	0.0218	-0.35711844	0.0218	-0.613952471	0.0219	-0.893543489	0.0219	-0.726464653	0.0218	-1.025553509	0.0219	-1.377769425	0.022	-1.579504916													
0.022	0.629295238	0.0219	0.54993498	0.0219	0.41389704	0.0219	0.240966449	0.022	0.131421159	0.0219	-0.125660443	0.0219	-0.144444026	0.0218	-0.312863861	0.022	-0.378208524	0.022	-0.613738956	0.022	-0.89320037	0.0221	-0.726094939	0.0221	-0.855646466	0.022	-1.110718701	0.0222	-1.386640534													
0.0222	0.634704145	0.022	0.564165002	0.0221	0.42317946	0.022	0.247695125	0.0221	0.140246713	0.0221	-0.11411694	0.0221	-0.173393642	0.0219	-0.312734927	0.022	-0.378146389	0.022	-0.716290775	0.0222	-0.822568122	0.0221	-0.543570067	0.0221	-0.995621524	0.0221	-1.145454069	0.0222	-1.625956239													
0.0222	0.623882625	0.0221	0.564124911	0.0221	0.413821385	0.0222	0.281158062	0.0222	0.140227991	0.0222	-0.114116782	0.0222	-0.129898633	0.022	-0.295280836	0.0221	-0.37801779	0.0222	-0.613397018	0.0223	-0.856824698	0.0223	-0.52069806	0.0222	-1.194961887	0.0222	-1.03322836	0.0224	-1.577277785													
0.0222	0.634608681	0.0223	0.556995145	0.0223	0.404273641	0.0223	0.220941496	0.0223	0.140211877	0.0223	-0.114092728	0.0224	-0.115377446	0.0221	-0.329339073	0.0223	-0.461512838	0.0223	-0.58859071	0.0224	-0.856611838	0.0223	-0.566054416	0.0223	-0.854417774	0.0222	-1.22199926	0.0225	-1.671394544													
0.0225	0.623785917	0.0224	0.556957785	0.0224	0.413755861	0.0223	0.254349392	0.0224	0.140186867	0.0224	-0.125563727	0.0225	-0.029000512	0.0223	-0.32926136	0.0224	-0.398988703	0.0224	-0.664483835	0.0225	-0.678415671	0.0226	-0.725113073	0.0225	-0.910909239	0.0225	-1.182660364	0.0226	-1.762205554													
0.0226	0.645416599	0.0226	0.556914841	0.0225	0.4229857	0.0225	0.261096688	0.0225	0.096358931	0.0225	-0.194005443	0.0226	-0.072483071	0.0224	-0.225408955	0.0226	-0.46131988	0.0225	-0.485621734	0.0227	-0.891774794	0.0227	-0.679181776	0.0226	-1.1368321	0.0225	-1.297379714	0.0227	-1.760825114													
0.0227	0.629034167	0.0228	0.578400381	0.0227	0.42296802	0.0226	0.294528224	0.0227	0.131318242	0.0227	-0.114043901	0.0227	-0.10083646	0.0225	-0.260154123	0.0227	-0.398772217	0.0227	-0.562489672	0.0228	-1.034557376	0.0229	-0.701874153	0.0227	-1.050392272	0.0228	-1.258206682	0.0229	-2.188147512													
0.0228	0.634445763	0.0228	0.578356777	0.0228	0.422938954	0.0228	0.274252444	0.0229	0.183954102	0.0228	-0.068519033	0.0229	-0.115298226	0.0226	-0.346498241	0.0228	-0.377561331	0.0227	-0.612683035	0.023	-0.821148872	0.023	-0.655980983	0.0227	-0.936075464	0.0228	-1.257497122	0.023	-1.759514384													
0.023	0.65063226	0.0229	0.578295967	0.0229	0.422898284	0.0229	0.274216724	0.023	0.140111463	0.023	-0.057019149	0.0229	-0.129761737	0.0228	-0.398685108	0.0229	-0.35636537	0.0229	-0.76634138	0.0231	-0.890652356	0.0231	-0.610225854	0.0229	-1.049774035	0.0229	-1.106906073	0.0231	-1.854621063													
0.023	0.639821471	0.023	0.571021076	0.023	0.441852473	0.0231	0.294436301	0.023	0.131272376	0.0231	-0.114000836	0.0231	-0.11525533	0.0228	-0.381196264	0.023	-0.419504901	0.023	-0.612416574	0.0232	-0.854656842	0.0232	-0.610040098	0.023	-0.76689614	0.023	-1.141359566	0.0233	-1.852147756													
0.0233	0.650547679	0.0231	0.578234693	0.0231	0.441814942	0.0231	0.2876665	0.0232	0.14008643	0.0232	-0.113972772	0.0234	-0.173088029	0.023	-0.294782611	0.0233	-0.440531732	0.0232	-0.663569309	0.0234	-0.854380455	0.0233	-0.723358972	0.0232	-0.991990578	0.0233	-1.140134321	0.0234	-1.096016021													
0.0233	0.655946374	0.0233	0.570934651	0.0233	0.441783939	0.0233	0.260916993	0.0233	0.140075951	0.0234	-0.113954951	0.0234	-0.144136774	0.0232	-0.36359749	0.0233	-0.398288469	0.0233	-0.612068667	0.0234	-0.712526927	0.0234	-0.609528694	0.0233	-1.076608164	0.0233	-0.913684101	0.0235	-1.567239709													
0.0234	0.634205055	0.0235	0.578109534	0.0235	0.441727047	0.0234	0.247398391	0.0235	0.131225882	0.0235	-0.056981026	0.0235	-0.129652594	0.0233	-0.328768372	0.0235	-0.377107931	0.0234	-0.56173384	0.0236	-0.74790581	0.0237	-0.541235579	0.0234	-1.019698728	0.0234	-1.103744619	0.0236	-1.471419144													
0.0236	0.645069013	0.0236	0.578067387	0.0236	0.441687554	0.0236	0.280797221	0.0236	0.140020986	0.0236	-0.079942921	0.0236	-0.100706992	0.0235	-0.259822249	0.0236	-0.481447592	0.0235	-0.535807579	0.0237	-0.783358025	0.0238	-0.541032373	0.0235	-0.708246473	0.0236	-1.291136712	0.0238	-1.517899061													
0.0238	0.655800727	0.0236	0.578010471	0.0236	0.450943398	0.0237	0.287507177	0.0237	0.140012447	0.0238	-0.033988762	0.0237	-0.115164274	0.0235	-0.294508421	0.0237	-0.418980517	0.0236	-0.586888635	0.0238	-0.959922972	0.024	-0.676773383	0.0237	-1.300220101	0.0237	-1.481356548	0.024	-1.706461679													
0.0237	0.655762914	0.0237	0.585031244	0.0238	0.43210613	0.0239	0.280707396	0.0238	0.139978125	0.0239	-0.056950987	0.0239	-0.057874541	0.0237	-0.363242587	0.0238	-0.334744313	0.0238	-0.586926568	0.0241	-0.852801494	0.024	-0.608581934	0.0238	-0.961338103	0.0239	-1.10231992	0.0241	-1.844150985													
0.0239	0.650244591	0.0239	0.592206376	0.024	0.441537389	0.0239	0.2806737	0.024	0.139958706	0.024	-0.079902744	0.024	0.013868038	0.0239	-0.31175392	0.024	-0.460030381	0.024	-0.535400419	0.0241	-0.88843865	0.0241	-0.608368234	0.0239	-0.821157168	0.0239	-1.403000561	0.0241	-1.984805316													
0.0241	0.661092552	0.024	0.599404257	0.024	0.450812082	0.0241	0.280639832	0.024	0.122299791	0.0241	0.011486436	0.0241	-0.100625198	0.024	-0.311676841	0.0241	-0.376611669	0.0241	-0.611015962	0.0242	-0.746700428	0.0242	-0.675727172	0.0241	-0.988900446	0.0241	-1.478244065	0.0243	-1.704517792													
0.0243	0.661034442	0.0242	0.592105929	0.0242	0.450756442	0.0242	0.294067756	0.0242	0.139923197	0.0242	-0.06839705	0.0243	-0.143945497	0.024	-0.328272983	0.0241	-0.376522497	0.0241	-0.61074169	0.0243	-0.95909386	0.0243	-0.65310387	0.0241	-1.101641136	0.0242	-1.363544022	0.0244	-1.746049775													
0.0244	0.655535794	0.0243	0.592062965	0.0243	0.441405689	0.0244	0.294047928	0.0243	0.139910056	0.0243	-0.068392843	0.0243	-0.143928862	0.0242	-0.311593067	0.0243	-0.355443313	0.0242	-0.610636226	0.0244	-0.817570331	0.0246	-0.675431476	0.0243	-1.07339736	0.0243	-1.210554817	0.0245	-1.745105559													
0.0246	0.660940971	0.0244	0.592012153	0.0244	0.450657137	0.0244	0.294035513	0.0244	0.148696537	0.0244	-0.056910966	0.0245	-0.057821785	0.0244	-0.311536427	0.0245	-0.418398421	0.0244	-0.610524766	0.0246	-0.817223156	0.0246	-0.719987631	0.0244	-0.791755719	0.0244	-1.098551437	0.0247	-1.742942465													
0.0246	0.660877717	0.0245	0.599175779	0.0246	0.4695844	0.0246	0.327416196	0.0246	0.122241051	0.0246	-0.056896751	0.0246	-0.08609713	0.0245	-0.311426008	0.0246	-0.459479852	0.0246	-0.560245854	0.0247	-0.886917215	0.0247	-0.629585447	0.0245	-0.847596383	0.0246	-1.060368346	0.0248	-1.652343162													
0.0247	0.660809785	0.0247	0.577623712	0.0247	0.469532706	0.0247	0.293927855	0.0247	0.122210029	0.0247	-0.06835463	0.0246	-0.114964581	0.0246	-0.345399432	0.0247	-0.376177988	0.0247	-0.585723147	0.0248	-0.81677726	0.0248	-0.674759526	0.0247	-0.903967918	0.0247	-1.13276205	0.0249	-1.697579587													
0.0249	0.671520198	0.0248	0.613368576	0.0248	0.469486855	0.0249	0.293926585	0.0248	0.13982816	0.0249	-0.068347742	0.0248	-0.043339559	0.0248	-0.345315027	0.0248	-0.355074632	0.0248	-0.609936547	0.0249	-0.886175663	0.025	-0.762661954	0.0247	-0.90347835	0.0248	-1.169846055	0.025	-1.739424632													
0.025	0.671457614	0.0249	0.591788955	0.0249	0.469406848	0.025	0.300637506	0.0249	0.139804993	0.025	-0.056872454	0.025	-0.114912778	0.0248	-0.31123743	0.0249	-0.229729135	0.0249	-0.559758428	0.025	-0.744760177	0.0252	-0.718966366	0.0249	-0.903060115	0.0249	-1.131857749	0.0252	-1.648866129													
0.0252	0.682188828	0.0251	0.577447176	0.025	0.469358845	0.025	0.287117317	0.0251	0.157407948	0.0251	-0.090757766	0.0251	-0.043328225	0.025	-0.276464778	0.025	-0.479924535	0.025	-0.609639958	0.0251	-0.744689517	0.0252	-0.606064376	0.025	-0.985458673	0.0251	-1.434176414	0.0253	-1.784501708													
0.0254	0.687610689	0.0252	0.613135688	0.0252	0.469341802	0.0252	0.29380453	0.0252	0.166208052	0.0252	-0.090745436	0.0252	-0.072188276	0.0251	-0.224314762	0.0252	-0.354757889	0.0252	-0.533801211	0.0252	-0.81578811	0.0255	-0.538127043	0.0251	-1.041156627	0.0252	-1.205571382	0.0254	-1.831625923													
0.0254	0.687538231	0.0253	0.613099214	0.0254	0.488054946	0.0253	0.30052403	0.0252	0.157366205	0.0253	-0.090726764	0.0253	-0.02887615	0.0253	-0.276276337	0.0253	-0.375719949	0.0253	-0.584661764	0.0253	-0.849507672	0.0254	-0.650592196	0.0253	-0.901839362	0.0252	-1.355964332	0.0257	-1.875871558													
0.0256	0.682043345	0.0255	0.620308788	0.0254	0.469240202	0.0254	0.313644765	0.0256	0.157343902	0.0255	-0.068289915	0.0254	-0.043298939	0.0254	-0.310937352	0.0255	-0.333652309	0.0254	-0.533605229	0.0255	-0.884869606	0.0256	-0.605316495	0.0253	-0.901298892	0.0254	-1.355552672	0.0257	-2.624952027													
0.0257	0.671231883	0.0256	0.620222647	0.0256	0.487948706	0.0255	0.293690906	0.0256	0.174563951	0.0256	-0.056819608	0.0256	-0.057715957	0.0255	-0.379392481	0.0255	-0.375501341	0.0255	-0.584455879	0.0257	-0.884405679	0.0258	-0.537502411	0.0255	-0.927080279	0.0255	-1.279282876	0.0258	-2.339757741													
0.0259	0.698129177	0.0258	0.612913253	0.0256	0.450198907	0.0256	0.320320377	0.0258	0.183346493	0.0258	-0.05680407	0.0258	-0.072123561	0.0256	-0.413974611	0.0257	-0.375407145	0.0257	-0.608836828	0.0258	-0.814665164	0.0259	-0.449109234	0.0258	-1.010357656	0.0257	-1.35434846	0.0259	-1.966759084													
0.0259	0.687299412	0.0259	0.612870911	0.0258	0.440868056	0.0259	0.307104993	0.0258	0.139662573	0.0259	-0.079693313	0.0259	-0.085915998	0.0258	-0.344651353	0.0258	-0.333318267	0.0258	-0.710334764	0.0259	-0.636632831	0.026	-0.514496498	0.0258	-0.953768436	0.0257	-1.278257115	0.0261	-2.618686949													
0.026	0.687235839	0.0261	0.619995115	0.0259	0.478521519	0.0259	0.307030785	0.0259	0.157251952	0.026	-0.079682989	0.0261	-0.057680216	0.0259	-0.310640362	0.026	-0.354249772	0.0259	-0.633713408	0.0261	-0.847899244	0.0263	-0.559243711	0.026	-0.843071968	0.0259	-1.277555831	0.0261	-2.010094343													
0.0262	0.687243609	0.0262	0.605535376	0.0261	0.468997207	0.0261	0.307001739	0.0261	0.18327104	0.0261	-0.033881262	0.0261	-0.043256066	0.026	-0.310545841	0.0261	-0.333121744	0.0261	-0.658904886	0.0261	-0.847664831	0.0263	-0.648573705	0.0261	-0.898481323	0.026	-1.277354368	0.0263	-1.728892752													
0.0263	0.692597483	0.0263	0.619904967	0.0262	0.468950471	0.0261	0.280055563	0.0262	0.192035666	0.0262	-0.056765618	0.0261	-0.028831525	0.0261	-0.344380189	0.0263	-0.313060575	0.0262	-0.583532122	0.0263	-0.74232216	0.0264	-0.625794723	0.0261	-0.841959672	0.0261	-1.463962617	0.0264	-1.96029171													
0.0264	0.697863656	0.0265	0.61262273	0.0264	0.478378556	0.0264	0.306915423	0.0263	0.165969157	0.0264	-0.056748907	0.0264	-0.085862142	0.0263	-0.27584232	0.0263	-0.374924473	0.0263	-0.558018896	0.0265	-0.812847156	0.0266	-0.625891166	0.0263	-1.092648926	0.0263	-1.463702473	0.0266	-1.774097868													
0.0265	0.697812402	0.0266	0.62681138	0.0264	0.487596584	0.0265	0.326810528	0.0265	0.148342755	0.0265	-0.033861237	0.0265	-0.085848668	0.0264	-0.189942073	0.0265	-0.291920432	0.0265	-0.532222988	0.0266	-0.777175751	0.0267	-0.558366709	0.0264	-0.841356913	0.0264	-1.387583128	0.0267	-1.865033878													
0.0266	0.697741626	0.0267	0.626734609	0.0265	0.497026237	0.0266	0.320034176	0.0266	0.165928609	0.0266	-0.02241117	0.0265	-0.114621608	0.0265	-0.275711057	0.0266	-0.270795893	0.0265	-0.532175499	0.0267	-0.776875432	0.0268	-0.535364036	0.0266	-0.951105042	0.0265	-1.460805662	0.0268	-1.95651389													
0.0267	0.697693137	0.0269	0.626677144	0.0266	0.468771537	0.0267	0.300081473	0.0267	0.165892565	0.0267	-0.02240419	0.0268	-0.114586247	0.0266	-0.275600712	0.0269	-0.166910843	0.0267	-0.557314261	0.0269	-0.845871419	0.027	-0.557517375	0.0267	-0.922190821	0.0267	-1.719988278	0.0269	-1.768395499													
0.0269	0.69764119	0.027	0.626624885	0.0268	0.468687586	0.0268	0.360038875	0.0268	0.183084572	0.0269	-0.010964776	0.0269	-0.11455036	0.0267	-0.240986829	0.0269	-0.270724137	0.0267	-0.607069981	0.027	-0.811612618	0.0271	-0.691955708	0.0269	-0.977718135	0.0267	-1.346402642	0.027	-1.858983579													
0.0271	0.697603708	0.0272	0.626597769	0.027	0.487391343	0.0269	0.333334396	0.027	0.191852345	0.027	-0.079559353	0.027	-0.071976929	0.0268	-0.2408973	0.027	-0.291559058	0.027	-0.657652047	0.0272	-0.88049911	0.0272	-0.646786952	0.027	-1.061213337	0.027	-1.383114005	0.0273	-1.811961431													
0.0272	0.697544919	0.0272	0.640935263	0.0271	0.487334315	0.0272	0.340006831	0.0271	0.183035761	0.0271	-0.045260502	0.0271	-0.057570473	0.027	-0.223524528	0.0271	-0.332424611	0.0271	-0.506048197	0.0272	-0.844703292	0.0273	-0.624075299	0.0271	-1.032715212	0.027	-1.456360195	0.0273	-2.36679484													
0.0273	0.713672025	0.0273	0.62644492	0.0271	0.50622224	0.0273	0.306628339	0.0272	0.191789743	0.0273	-0.068106447	0.0273	-0.100106527	0.0272	-0.275363508	0.0272	-0.332361045	0.0272	-0.606467383	0.0274	-0.87937009	0.0274	-0.55647811	0.0273	-0.866515233	0.0272	-1.38141577	0.0275	-2.135383858													
0.0274	0.708305352	0.0274	0.633587275	0.0273	0.487242088	0.0274	0.326489	0.0274	0.182960796	0.0274	-0.022383717	0.0274	-0.043161329	0.0273	-0.275277995	0.0273	-0.37407328	0.0274	-0.656997894	0.0275	-0.774779876	0.0276	-0.578711742	0.0274	-1.031744637	0.0274	-1.639574621	0.0276	-2.040880656													
0.0275	0.708244771	0.0276	0.626347556	0.0274	0.506144238	0.0275	0.312997995	0.0275	0.148142376	0.0275	-0.05665704	0.0275	-0.100068446	0.0273	-0.257953061	0.0275	-0.394855756	0.0274	-0.605811118	0.0277	-1.054287481	0.0277	-0.578724664	0.0276	-1.003011393	0.0274	-1.45422001	0.0277	-1.899007635													
0.0277	0.708194092	0.0276	0.640689152	0.0276	0.487106945	0.0276	0.306510687	0.0276	0.165696114	0.0277	-0.045224051	0.0277	-0.057517865	0.0275	-0.257887452	0.0276	-0.332099915	0.0275	-0.605681354	0.0277	-0.809811907	0.0277	-0.578398617	0.0276	-1.002524402	0.0276	-1.415940498	0.0278	-2.084575338													
0.0278	0.713425263	0.0277	0.662104686	0.0277	0.496532253	0.0278	0.306477039	0.0278	0.182877349	0.0278	-0.056639441	0.0278	-0.057501961	0.0276	-0.189469384	0.0277	-0.331938347	0.0276	-0.630952977	0.0278	-0.984419048	0.0279	-0.55584095	0.0277	-0.974208933	0.0277	-1.41522194	0.0279	-1.71174411													
0.028	0.708022092	0.0278	0.6405654	0.0278	0.524677828	0.0279	0.312861931	0.0279	0.200440666	0.0278	-0.033789042	0.0279	-0.071869284	0.0277	-0.223233908	0.0279	-0.456322247	0.0277	-0.605477418	0.028	-0.877953452	0.028	-0.510743648	0.0278	-1.085142803	0.0278	-1.339249943	0.0282	-1.942624421													
0.028	0.713311482	0.028	0.640477221	0.0279	0.515135357	0.028	0.32626772	0.028	0.182813846	0.028	-0.022363183	0.028	-0.085606831	0.0279	-0.257642521	0.0279	-0.373539336	0.028	-0.555638955	0.028	-0.948381072	0.0281	-0.599802447	0.0279	-1.057293646	0.0279	-1.524404259	0.0283	-1.847445706													
0.0281	0.72410971	0.0281	0.647497002	0.028	0.50582923	0.0281	0.299627308	0.0281	0.182789588	0.0281	0	0.0281	-0.085583013	0.028	-0.343110645	0.0281	-0.331711269	0.028	-0.604994103	0.0283	-0.877045607	0.0283	-0.711038962	0.0282	-1.2235796	0.0282	-1.188392976	0.0284	-1.98514646													
0.0283	0.702441844	0.0283	0.633216138	0.0282	0.505791898	0.0282	0.352733017	0.0284	0.182767477	0.0284	-0.010940008	0.0283	-0.07180473	0.0282	-0.309270069	0.0282	-0.311599896	0.0282	-0.604716368	0.0285	-0.982527372	0.0284	-0.666087239	0.0282	-1.083871652	0.0282	-1.522983679	0.0285	-1.983492184													
0.0284	0.713125029	0.0284	0.625957079	0.0283	0.505701845	0.0284	0.366100975	0.0285	0.173943561	0.0285	0.034247919	0.0284	-0.085554411	0.0284	-0.291922402	0.0283	-0.331467364	0.0283	-0.529724778	0.0285	-0.841174609	0.0285	-0.93125562	0.0283	-1.275325349	0.0283	-1.44754554	0.0286	-1.750067592													
0.0285	0.718485027	0.0285	0.625846885	0.0284	0.51492357	0.0285	0.339514165	0.0286	0.182680566	0.0285	-0.010935601	0.0286	-0.085525633	0.0284	-0.291899938	0.0285	-0.393936763	0.0284	-0.680434342	0.0287	-0.771814888	0.0287	-0.687739343	0.0285	-1.026915962	0.0284	-1.41002051	0.0287	-1.888741543													
0.0286	0.718456578	0.0287	0.654470179	0.0286	0.505567601	0.0287	0.326001436	0.0287	0.200208584	0.0287	-0.04515137	0.0287	-0.085496468	0.0286	-0.222849314	0.0286	-0.269608142	0.0285	-0.529536155	0.0288	-0.7718032	0.0289	-0.642759089	0.0286	-0.970738947	0.0286	-1.222633751	0.0289	-2.711119745													
0.0287	0.729177745	0.0287	0.632929159	0.0287	0.514784458	0.0287	0.292675138	0.0288	0.182632236	0.0288	-0.010932662	0.0289	-0.085472112	0.0287	-0.206235087	0.0288	-0.372827329	0.0287	-0.554558967	0.0288	-0.806616569	0.0289	-0.664566481	0.0287	-1.080986308	0.0287	-1.44434502	0.0289	-2.478787768													
0.0289	0.734515699	0.029	0.647134263	0.0289	0.467828257	0.0289	0.325909041	0.0289	0.252436551	0.029	-0.033735664	0.029	-0.043042286	0.0288	-0.308829704	0.0289	-0.372686589	0.0288	-0.603831423	0.0289	-0.840080275	0.0291	-0.751573486	0.0288	-1.273463447	0.0288	-1.518591016	0.0291	-2.067573196													
0.029	0.723668578	0.029	0.654232439	0.029	0.514673363	0.029	0.339284979	0.0291	0.243623157	0.0291	-0.0337246	0.0291	-0.043027333	0.029	-0.27430362	0.0291	-0.351821583	0.0289	-0.603777351	0.0291	-0.83964722	0.0292	-0.751018829	0.0289	-0.776354929	0.029	-1.368811134	0.0291	-2.110413348													
0.0291	0.723617592	0.0292	0.661390499	0.0291	0.524076378	0.0291	0.325812637	0.0292	0.200076832	0.0292	0.090766353	0.0292	-0.014340924	0.0291	-0.291504224	0.0291	-0.330849204	0.029	-0.528761758	0.0293	-0.874424262	0.0292	-0.663587811	0.0291	-0.940906103	0.0291	-1.442077483	0.0294	-1.925232001													
0.0292	0.728872374	0.0292	0.661324513	0.0292	0.5240042	0.0293	0.325769881	0.0293	0.200035406	0.0293	-0.056495543	0.0293	-0.099715263	0.0292	-0.25698079	0.0293	-0.330798315	0.0292	-0.553761479	0.0293	-0.734965824	0.0294	-0.443221742	0.0292	-0.967738837	0.0292	-1.291775821	0.0295	-1.925034997													
0.0293	0.723507665	0.0294	0.668341926	0.0293	0.514462619	0.0294	0.332414381	0.0295	0.200006376	0.0294	-0.022313018	0.0295	-0.156972167	0.0293	-0.308512821	0.0294	-0.372252954	0.0293	-0.603099541	0.0296	-0.769752783	0.0296	-0.618665954	0.0293	-1.022116788	0.0295	-1.476605006	0.0297	-2.060735287													
0.0295	0.717974118	0.0296	0.654005621	0.0295	0.523842603	0.0294	0.352206401	0.0296	0.199962049	0.0296	-0.022307235	0.0296	-0.1140072	0.0295	-0.239638845	0.0295	-0.330573006	0.0295	-0.60280661	0.0297	-0.87329203	0.0297	-0.749618189	0.0295	-1.077024807	0.0296	-1.546568395	0.0298	-1.921847713													
0.0296	0.728684819	0.0296	0.661114607	0.0297	0.458030261	0.0297	0.339016618	0.0297	0.260966033	0.0297	-0.02230609	0.0298	-0.042984998	0.0296	-0.29120975	0.0297	-0.248211848	0.0296	-0.602556008	0.0297	-0.733773925	0.0298	-0.815591011	0.0297	-1.104783863	0.0296	-1.618618151	0.0299	-1.874363515													
0.0298	0.734085787	0.0298	0.661062252	0.0298	0.505009847	0.0298	0.325562116	0.0299	0.199899617	0.0297	-0.010912853	0.0298	-0.085328659	0.0298	-0.17145984	0.0298	-0.289674952	0.0297	-0.703330603	0.0298	-0.733462603	0.0299	-0.771132657	0.0298	-0.965806565	0.0297	-1.617644047	0.03	-1.509673345													
0.0299	0.733995064	0.0299	0.625106627	0.0298	0.523679311	0.0299	0.352068949	0.0299	0.182340205	0.0299	-0.056441579	0.0299	-0.042954414	0.0298	-0.222255976	0.0299	-0.371884735	0.0298	-0.602243911	0.03	-0.733395059	0.0301	-0.617238956	0.0298	-1.34970211	0.0299	-1.509021559	0.0302	-1.871893955													
0.0301	0.733922835	0.0301	0.660908424	0.0301	0.542340725	0.03	0.332196118	0.0302	0.208588429	0.0301	-0.033676404	0.0301	-0.04294581	0.0299	-0.273810671	0.03	-0.310252939	0.03	-0.527340744	0.0301	-0.871708421	0.0302	-0.595244696	0.03	-1.238821492	0.0301	-1.68959416	0.0303	-2.232020777													
0.0302	0.739264601	0.0302	0.66083421	0.0302	0.532986468	0.0302	0.338815016	0.0303	0.199783721	0.0302	-0.010908153	0.0302	-0.085258085	0.0301	-0.256547586	0.0302	-0.227067129	0.0301	-0.577616613	0.0303	-0.767653005	0.0302	-0.682996525	0.0302	-0.827602614	0.0301	-1.578779765	0.0304	-2.189343476													
0.0302	0.7392221	0.0303	0.667800214	0.0303	0.532904003	0.0302	0.332062909	0.0303	0.208505947	0.0303	-0.033660895	0.0303	-0.042917294	0.0302	-0.256445025	0.0303	-0.289293824	0.0303	-0.652063271	0.0304	-0.836166502	0.0305	-0.682599301	0.0304	-0.881834491	0.0302	-1.358650687	0.0305	-1.914105968													
0.0304	0.733725636	0.0305	0.660678448	0.0305	0.532823343	0.0303	0.332022818	0.0305	0.199716123	0.0305	-0.022279531	0.0304	-0.184634691	0.0303	-0.290671788	0.0305	-0.329862957	0.0304	-0.702188816	0.0305	-0.870431489	0.0306	-0.769136644	0.0304	-1.210416852	0.0303	-1.393971896	0.0309	-2.270868192													
0.0306	0.744509104	0.0306	0.660590268	0.0306	0.54204816	0.0305	0.345388823	0.0306	0.199684708	0.0306	-0.045015079	0.0306	-0.113783745	0.0305	-0.25629813	0.0305	-0.329766966	0.0305	-0.576875291	0.0307	-0.835467842	0.0309	-0.660001973	0.0305	-1.811250577	0.0304	-1.758653791	0.0309	-2.088898784													
0.031	0.749771674	0.0309	0.667563429	0.0307	0.551410455	0.0306	0.35176743	0.0307	0.199646657	0.0307	-0.010898087	0.031	-0.042895688	0.0306	-0.221880897	0.0308	-0.2682209	0.0306	-0.600861695	0.031	-0.835004882	0.0311	-0.767900567	0.0309	-0.797310758	0.0309	-1.574255005	0.0311	-2.178397631													
0.0311	0.744333499	0.0311	0.674703356	0.031	0.551263427	0.031	0.351720872	0.0311	0.234238611	0.031	-0.010894009	0.031	-0.071460834	0.031	-0.205370011	0.031	-0.226626399	0.031	-0.600621095	0.0311	-0.6611887	0.0311	-0.833055975	0.031	-0.686896346	0.031	-1.318177539	0.0314	-2.085150907													
0.0312	0.744220098	0.0311	0.667365728	0.0312	0.54175727	0.0311	0.351629112	0.0312	0.217030567	0.0312	0	0.0311	-0.042860541	0.031	-0.273184098	0.0311	-0.247319198	0.0311	-0.551152166	0.0313	-0.800534315	0.0313	-0.833163861	0.0312	-0.960042719	0.0312	-1.717900302	0.0315	-1.672761683													
0.0313	0.749423094	0.0313	0.681621604	0.0313	0.551083605	0.0311	0.291897616	0.0314	0.199486163	0.0314	-0.010886289	0.0314	-0.042852591	0.0312	-0.255930212	0.0312	-0.288695326	0.0313	-0.550841117	0.0313	-0.800028657	0.0314	-0.680025991	0.0312	-1.041699383	0.0312	-1.641312824	0.0316	-1.851889133													
0.0315	0.722402594	0.0314	0.681585223	0.0314	0.560431953	0.0313	0.34508706	0.0315	0.208189868	0.0314	-0.010884067	0.0315	-0.057109855	0.0313	-0.221519724	0.0315	-0.329062826	0.0314	-0.575700486	0.0315	-0.832958766	0.0316	-0.919322626	0.0315	-1.257380547	0.0314	-1.459416418	0.0318	-2.076789232													
0.0317	0.749248389	0.0315	0.688518031	0.0317	0.550917999	0.0315	0.364842475	0.0317	0.190670647	0.0315	0.02271376	0.0316	-0.042827561	0.0314	-0.374863447	0.0316	-0.328903722	0.0315	-0.699915394	0.0317	-0.902141675	0.0318	-0.67892823	0.0316	-1.094902697	0.0315	-1.459268179	0.0319	-2.120119131													
0.0318	0.76002931	0.0317	0.688441654	0.0318	0.54139863	0.0317	0.384813412	0.0318	0.216846497	0.0318	-0.010878864	0.0317	-0.014273041	0.0316	-0.255654306	0.0317	-0.308982213	0.0316	-0.474872084	0.0318	-0.798642352	0.0319	-0.700820701	0.0317	-0.929504112	0.0317	-1.527848236	0.0319	-2.205789129													
0.0319	0.754463001	0.0319	0.695554143	0.0319	0.550732465	0.0317	0.384729276	0.0317	0.216796293	0.0318	-0.078948976	0.0318	-0.042801656	0.0317	-0.18777876	0.0319	-0.328709288	0.0318	-0.524702688	0.032	-0.763257677	0.032	-0.634492793	0.0318	-1.065855044	0.0319	-1.965363273	0.0322	-2.204430803													
0.032	0.743659123	0.0319	0.709817156	0.032	0.56009165	0.0319	0.364611772	0.032	0.208000251	0.032	0.022695549	0.032	-0.042783448	0.0319	-0.238413387	0.032	-0.328582773	0.0319	-0.524413884	0.0321	-0.865915417	0.0321	-0.6123619	0.0319	-1.01016683	0.0321	-1.560610923	0.0322	-1.888851179													
0.0321	0.765059608	0.0321	0.68112266	0.0321	0.550612378	0.032	0.357848218	0.0321	0.207993108	0.0321	-0.010872142	0.032	-0.057026699	0.0321	-0.238318192	0.032	-0.246628624	0.0321	-0.549350847	0.0322	-0.797172526	0.0323	-0.567963711	0.032	-1.009680117	0.0322	-1.705354434	0.0324	-2.288465027													
0.0322	0.764991508	0.0323	0.688071793	0.0321	0.559992716	0.0321	0.357776892	0.0323	0.216666731	0.0323	-0.010867891	0.0323	-0.057005748	0.0321	-0.255297139	0.0322	-0.267244923	0.0322	-0.598221944	0.0323	-1.106593165	0.0324	-0.589528858	0.0322	-1.063407638	0.0323	-1.488907268	0.0325	-2.113723445													
0.0324	0.759623949	0.0324	0.687984286	0.0323	0.578603695	0.0324	0.344614419	0.0324	0.225004617	0.0323	0	0.0324	-0.056997759	0.0323	-0.221066202	0.0324	-0.308492454	0.0323	-0.647936185	0.0325	-0.933975877	0.0326	-0.720640958	0.0323	-0.92562623	0.0324	-1.520505494	0.0326	-2.109305993													
0.0325	0.75953463	0.0324	0.709444391	0.0324	0.559824247	0.0324	0.33118985	0.0325	0.216582536	0.0325	-0.056200869	0.0326	-0.01424875	0.0323	-0.272227612	0.0326	-0.287709648	0.0325	-0.57376691	0.0326	-0.967978365	0.0327	-0.676667231	0.0325	-1.333357486	0.0325	-1.518460697	0.0327	-2.108643432													
0.0327	0.753966349	0.0326	0.709427236	0.0327	0.568989421	0.0326	0.370945925	0.0326	0.19032569	0.0326	-0.022193975	0.0326	-0.028487491	0.0326	-0.255077799	0.0326	-0.287581321	0.0326	-0.523509527	0.0327	-0.863678771	0.0329	-0.849536642	0.0326	-1.088860579	0.0328	-1.516435144	0.0329	-2.192420657													
0.0328	0.759357063	0.0328	0.709269253	0.0328	0.56892603	0.0328	0.370879003	0.0327	0.21649011	0.0328	-0.010857966	0.0328	-0.014242934	0.0326	-0.220890704	0.0328	-0.185171974	0.0327	-0.523183423	0.033	-0.863263945	0.033	-0.653680248	0.0327	-1.250268739	0.0329	-1.338543503	0.033	-2.235824567													
0.033	0.76459564	0.0329	0.709212263	0.0329	0.568838058	0.0328	0.370826555	0.0329	0.216461184	0.033	0.011328201	0.0329	-0.113242473	0.0329	-0.187362343	0.0329	-0.287409893	0.0328	-0.54811217	0.0331	-0.794572068	0.0331	-0.58757161	0.0329	-1.060286349	0.033	-1.951093418	0.0332	-2.766167816													
0.033	0.75923637	0.0329	0.709122705	0.033	0.550105582	0.0331	0.377456142	0.0331	0.216430646	0.0331	-0.033500999	0.033	-0.071152988	0.0329	-0.204326463	0.033	-0.266730914	0.033	-0.472899266	0.0332	-0.931200244	0.0332	-0.718861511	0.033	-1.05991912	0.0331	-1.768396888	0.0333	-2.367414049													
0.033	0.759147564	0.0331	0.709035313	0.0331	0.550003125	0.0331	0.37736148	0.0331	0.190217	0.0332	0.022647603	0.0332	-0.01422954	0.0331	-0.254772852	0.0331	-0.18497571	0.0331	-0.423648037	0.0333	-1.000116349	0.0332	-0.717994587	0.0331	-1.059139217	0.0331	-1.622102455	0.0335	-2.008827122													
0.0332	0.759067089	0.0333	0.723208652	0.0332	0.568589301	0.0332	0.370642728	0.0332	0.198871247	0.0333	-0.033481981	0.0333	-0.04267043	0.0331	-0.305863931	0.0333	-0.204660219	0.0332	-0.47244154	0.0335	-0.965057848	0.0335	-0.499467948	0.0332	-1.246474575	0.0333	-1.656803101	0.0336	-2.228245502													
0.0334	0.769743734	0.0334	0.708854458	0.0334	0.568519862	0.0333	0.350576604	0.0334	0.216287569	0.0334	0.01131787	0.0334	0	0.0333	-0.254624302	0.0335	-0.266431639	0.0333	-0.645988604	0.0335	-0.79349678	0.0336	-0.673813208	0.0335	-1.327254397	0.0333	-1.510481222	0.0336	-1.69344393													
0.0335	0.764234331	0.0336	0.7230213	0.0336	0.568440158	0.0335	0.350540363	0.0336	0.216264335	0.0336	0.022630737	0.0336	-0.056866966	0.0334	-0.271679498	0.0336	-0.36843126	0.0334	-0.496997844	0.0336	-0.79289815	0.0337	-0.695667629	0.0336	-0.813774766	0.0336	-1.368145105	0.0338	-1.869840064													
0.0337	0.769559144	0.0337	0.708735715	0.0337	0.57777164	0.0337	0.370482687	0.0336	0.242002376	0.0338	-0.01084047	0.0336	-0.014213291	0.0337	-0.220476308	0.0336	-0.327151016	0.0336	-0.54681496	0.0338	-0.860297554	0.0338	-0.651454632	0.0336	-1.028333209	0.0337	-1.616494851	0.0339	-3.060120196													
0.0337	0.769487526	0.0338	0.708613725	0.0338	0.568254736	0.0338	0.370349244	0.0338	0.224528802	0.0339	0.011308823	0.0338	-0.05682336	0.0337	-0.220314611	0.0338	-0.327032759	0.0337	-0.521496552	0.034	-0.92865239	0.0339	-0.736239811	0.0339	-1.296494307	0.0339	-1.47420725	0.0341	-2.395280983													
0.0339	0.774808017	0.0339	0.722710068	0.0339	0.577623489	0.0339	0.390324465	0.0339	0.241909688	0.034	-0.010833216	0.034	-0.071003835	0.0338	-0.237246842	0.0339	-0.326954125	0.0339	-0.496426254	0.0341	-0.859370171	0.0341	-0.606980961	0.0339	-1.214041189	0.0339	-1.542740501	0.0342	-2.085687349													
0.034	0.758584732	0.0341	0.722647274	0.034	0.56810084	0.034	0.390246618	0.0341	0.233113835	0.034	-0.033437488	0.0341	-0.042597134	0.034	-0.237212342	0.0341	-0.326747418	0.034	-0.521163961	0.0342	-0.859160905	0.0342	-0.693687901	0.0341	-1.107403076	0.0341	-1.505604386	0.0343	-1.994259107													
0.0341	0.76925103	0.0342	0.715402175	0.0342	0.577461376	0.0341	0.363498412	0.0342	0.224401616	0.0342	-0.010830301	0.0342	-0.028389769	0.0341	-0.22012228	0.0342	-0.326657135	0.034	-0.570752594	0.0343	-0.995935218	0.0343	-0.799818361	0.0342	-1.13412177	0.0341	-1.503961119	0.0343	-2.212460841													
0.0342	0.779890089	0.0343	0.722445017	0.0343	0.567922772	0.0343	0.370112271	0.0343	0.241759698	0.0343	0.033903628	0.0343	-0.014193286	0.0342	-0.203754169	0.0343	-0.265703135	0.0342	-0.520854873	0.0343	-0.858044953	0.0343	-0.799104588	0.0343	-0.971127419	0.0343	-1.71816324	0.0343	-2.564088543													
0.0343	0.774470054	0.0343	0.729544098	0.0343	0.586699959	0.0343	0.370048711	0.0343	0.232973538	0.0343	-0.010824062	0.0343	0.013599879	0.0343	-0.305013434	0.0343	-0.306712118	0.0343	-0.594432898	0.0343	-0.857611852	0.0344	-0.733901368	0.0343	-0.970107287	0.0343	-1.645357366	0.0344	-2.295283285													
0.0343	0.779709674	0.0343	0.722278221	0.0343	0.595855251	0.0343	0.389960249	0.0344	0.241640318	0.0344	-0.022113119	0.0343	0	0.0343	-0.203573197	0.0343	-0.26554365	0.0343	-0.520422234	0.0344	-0.789746036	0.0344	-0.733716881	0.0343	-0.996448987	0.0344	-1.714962324	0.0344	-2.732258506													
0.0344	0.801198605	0.0344	0.722235682	0.0344	0.595712035	0.0344	0.389957906	0.0344	0.250297397	0.0344	0	0.0344	0	0.0344	-0.236829942	0.0344	-0.265424778	0.0344	-0.495266246	0.0344	-0.789390902	0.0344	-0.733093816	0.0344	-1.264830856	0.0344	-1.571687473	0.0344	-2.120093872													
0.0344	0.779539509	0.0344	0.736376315	0.0344	0.586412638	0.0344	0.38317698	0.0344	0.198406159	0.0344	-0.010816319	0.0344	-0.042539219	0.0344	-0.203456738	0.0344	-0.224261653	0.0344	-0.593602368	0.0344	-0.789288001	0.0345	-0.669652328	0.0344	-1.318262742	0.0344	-1.532573221	0.0344	-2.556461798													
0.0344	0.779490333	0.0344	0.72210504	0.0344	0.595608913	0.0344	0.38983187	0.0345	0.241510922	0.0344	-0.010814767	0.0344	-0.042528058	0.0344	-0.23666479	0.0344	-0.265403631	0.0344	-0.544628451	0.0344	-0.822024799	0.0345	-0.648109206	0.0344	-1.209224471	0.0345	-1.676525168	0.0345	-2.37969002													
0.0344	0.78488984	0.0344	0.743439195	0.0345	0.595576211	0.0344	0.396185312	0.0345	0.241445795	0.0345	0	0.0345	-0.014174406	0.0344	-0.219636191	0.0344	-0.265414749	0.0345	-0.692394925	0.0345	-0.890906511	0.0345	-0.754168174	0.0344	-1.235791162	0.0345	-1.67572131	0.0345	-2.289375907													
0.0345	0.77943168	0.0345	0.72198978	0.0345	0.595491609	0.0345	0.383093982	0.0345	0.258889813	0.0345	0.022572799	0.0345	-0.056672056	0.0345	-0.236609162	0.0345	-0.26529018	0.0345	-0.642835458	0.0345	-0.924698708	0.0346	-0.732228882	0.0345	-1.048887711	0.0345	-1.604248847	0.0345	-2.072950642													
0.0345	0.77943168	0.0345	0.721957593	0.0345	0.595453334	0.0345	0.383056973	0.0346	0.258854845	0.0345	-0.033377682	0.0345	-0.070842735	0.0345	-0.219567287	0.0345	-0.306261083	0.0345	-0.617755347	0.0345	-0.821584527	0.0346	-0.732010062	0.0345	-1.369017564	0.0346	-1.531235278	0.0346	-2.116562546													
0.0345	0.77940818	0.0345	0.721938732	0.0346	0.623519477	0.0346	0.376324721	0.0346	0.241456679	0.0346	-0.022093723	0.0346	-0.098575295	0.0345	-0.219625412	0.0345	-0.265232404	0.0345	-0.592926102	0.0346	-0.754260621	0.0346	-0.647282698	0.0345	-1.156367379	0.0346	-1.566490176	0.0346	-2.029117345													
0.0346	0.779361112	0.0346	0.736187989	0.0346	0.614313993	0.0346	0.363016495	0.0346	0.215680339	0.0346	-0.010811656	0.0346	-0.084413408	0.0346	-0.253585998	0.0345	-0.244699987	0.0346	-0.469829793	0.0346	-0.890218196	0.0346	-0.69033983	0.0346	-1.261759617	0.0346	-1.707479176	0.0346	-2.116305868													
0.0346	0.779361112	0.0346	0.721954887	0.0346	0.586243524	0.0346	0.382996696	0.0346	0.215706297	0.0346	-0.010812159	0.0347	-0.141020208	0.0346	-0.236572833	0.0346	-0.265181485	0.0346	-0.544322348	0.0347	-0.788462495	0.0347	-0.731898382	0.0346	-1.315804192	0.0347	-1.67252613	0.0346	-2.378985919													
0.0346	0.779299772	0.0346	0.707761099	0.0347	0.595412242	0.0347	0.382996696	0.0347	0.224031153	0.0347	-0.010811102	0.0347	-0.056649852	0.0346	-0.219539857	0.0346	-0.306107083	0.0346	-0.592741344	0.0347	-0.787896589	0.0347	-0.64740028	0.0346	-1.101994457	0.0347	-1.779200042	0.0347	-2.245083312													
0.0346	0.773998554	0.0346	0.721874103	0.0347	0.604779647	0.0347	0.382994359	0.0347	0.224014303	0.0347	-0.022089762	0.0347	-0.014165598	0.0346	-0.253476462	0.0347	-0.244530466	0.0347	-0.592893784	0.0347	-0.788193768	0.0348	-0.668665058	0.0346	-0.885515339	0.0348	-1.530720736	0.0347	-2.508906816													
0.0347	0.773951608	0.0347	0.721909103	0.0347	0.614206532	0.0347	0.376292765	0.0347	0.21568682	0.0347	-0.010810497	0.0348	-0.028329722	0.0347	-0.287359961	0.0347	-0.285626337	0.0347	-0.592690224	0.0347	-0.82121205	0.0348	-0.473704368	0.0347	-0.939323273	0.0348	-1.461195216	0.0347	-2.158177588													
0.0347	0.779264325	0.0347	0.736075478	0.0348	0.614164015	0.0348	0.369664858	0.0348	0.241398577	0.0348	-0.022087597	0.0348	-0.042493675	0.0347	-0.236454945	0.0347	-0.325790872	0.0348	-0.544009618	0.0348	-0.753810406	0.0348	-0.668626413	0.0347	-0.5904747	0.0348	-1.707323921	0.0347	-2.202684594													
0.0348	0.779224137	0.0347	0.729020423	0.0348	0.604737761	0.0348	0.38291998	0.0348	0.241343924	0.0348	-0.022087597	0.0348	-0.042490083	0.0347	-0.30433469	0.0348	-0.285590038	0.0348	-0.494194494	0.0348	-0.855575122	0.0348	-0.625122577	0.0347	-1.047250304	0.0348	-1.706495137	0.0348	-2.330737453													
0.0348	0.779240665	0.0347	0.729044931	0.0348	0.604737761	0.0348	0.395955111	0.0348	0.24136039	0.0348	0.011280667	0.0349	0	0.0348	-0.219506004	0.0348	-0.366661133	0.0348	-0.519188519	0.0348	-0.753842487	0.0349	-0.689759342	0.0348	-1.18101426	0.0349	-1.743340177	0.0348	-2.197275763													
0.0348	0.790045721	0.0348	0.729020423	0.0349	0.614129913	0.0348	0.38286619	0.0349	0.241367668	0.0349	0.011280667	0.0349	-0.014164599	0.0348	-0.203163982	0.0348	-0.285535069	0.0348	-0.592448208	0.0348	-0.855411634	0.0349	-0.60346578	0.0348	-1.154281934	0.0349	-1.672242734	0.0348	-2.28743083													
0.0348	0.779186193	0.0348	0.721844402	0.0349	0.614129913	0.0349	0.442352473	0.0349	0.215655969	0.0349	-0.010809438	0.0349	-0.056644092	0.0348	-0.219395374	0.0348	-0.285510806	0.0349	-0.592475296	0.0349	-0.753580149	0.0349	-0.71168032	0.0348	-1.233188739	0.0349	-1.99062087	0.0348	-2.155241048													
0.0349	0.784576114	0.0348	0.72182283	0.0349	0.623393053	0.0349	0.35624913	0.0349	0.215647835	0.0349	0.022562616	0.0349	-0.08435392	0.0349	-0.203196783	0.0349	-0.285546011	0.0349	-0.617224379	0.0349	-0.787811559	0.0349	-0.690158557	0.0349	-1.154036619	0.0349	-1.7071505	0.0349	-2.463015164													
0.0349	0.790016836	0.0349	0.728968498	0.0349	0.614135631	0.0349	0.369556866	0.0349	0.215641336	0.0349	-0.010809438	0.0349	-0.042483713	0.0349	-0.152258271	0.0349	-0.366546562	0.0349	-0.543772589	0.0349	-0.923731223	0.0349	-0.668289275	0.0349	-1.127547961	0.0349	-2.132905907	0.0349	-2.199541733													
0.0349	0.77917194	0.0349	0.721782266	0.0349	0.595288563	0.0349	0.382894316	0.0349	0.232657052	0.0349	0.022562616	0.0349	-0.07081641	0.0349	-0.219427262	0.0349	-0.325600109	0.0349	-0.494174287	0.0349	-1.093920932	0.035	-0.668665058	0.0349	-0.752099448	0.035	-1.705934985	0.0349	-2.240834099													
0.0349	0.779179028	0.0349	0.7217849	0.035	0.604740575	0.0349	0.376237774	0.0349	0.232699234	0.035	0	0.0349	-0.028329561	0.0349	-0.270405254	0.0349	-0.285546011	0.0349	-0.716645288	0.0349	-0.92358156	0.035	-0.690092889	0.0349	-1.046575485	0.035	-1.634413021	0.0349	-2.153898093													
0.0349	0.768480063	0.0349	0.728930246	0.035	0.604734948	0.035	0.382891967	0.0349	0.241371275	0.035	0	0.0349	0.01357582	0.0349	-0.253378106	0.0349	-0.224030902	0.035	-0.592284033	0.0349	-0.889510221	0.035	-0.711966459	0.0349	-0.992440607	0.035	-1.777975883	0.0349	-2.461783924													
0.035	0.773862196	0.0349	0.721768732	0.035	0.595285789	0.035	0.349618182	0.0349	0.232671146	0.035	0	0.035	-0.042493916	0.0349	-0.253393125	0.0349	-0.244542754	0.035	-0.568573088	0.035	-0.820601816	0.035	-0.839781335	0.035	-1.127876679	0.035	-1.281678331	0.0349	-2.374076042													
0.035	0.795277793	0.0349	0.728933	0.035	0.604723784	0.035	0.369561403	0.035	0.215665733	0.035	0	0.035	-0.056642973	0.0349	-0.253335467	0.0349	-0.285457779	0.035	-0.519056677	0.035	-0.855057922	0.035	-0.690218782	0.035	-1.100578007	0.035	-1.460172979	0.035	-2.071412408													
0.035	0.779183805	0.035	0.735937654	0.035	0.586089447	0.035	0.362939298	0.035	0.223973791	0.035	-0.010809438	0.035	-0.042477219	0.035	-0.219451827	0.035	-0.325547189	0.035	-0.519054462	0.035	-0.85522181	0.035	-0.625560627	0.035	-1.127578712	0.035	-1.528306739	0.035	-2.242050338													
0.035	0.790016836	0.035	0.714578375	0.035	0.595321547	0.035	0.376224003	0.035	0.241367668	0.035	0	0.035	-0.0424896	0.035	-0.253420562	0.035	-0.305922839	0.035	-0.519139227	0.035	-0.718863799	0.035	-0.625524538	0.035	-1.127119776	0.035	-1.564338018	0.035	-2.286500282													
0.035	0.790028862	0.035	0.721744279	0.035	0.595360113	0.035	0.369554673	0.035	0.163855592	0.035	0.022562616	0.035	-0.112668879	0.035	-0.236431547	0.035	-0.265018179	0.035	-0.51897878	0.035	-0.753322741	0.035	-0.603748096	0.035	-1.047075568	0.035	-1.281765783	0.035	-2.11330386													
0.035	0.773885765	0.035	0.721782266	0.035	0.595335301	0.035	0.369610937	0.035	0.215618536	0.035	-0.010809438	0.035	-0.098519461	0.035	-0.219452603	0.035	-0.163324698	0.035	-0.617291364	0.035	-0.820878206	0.035	-0.731470936	0.035	-1.046872178	0.035	-1.388994173	0.035	-2.242506998													
0.035	0.779209905	0.035	0.721763279	0.035	0.614141348	0.035	0.349622393	0.035	0.22396874	0.035	0.022562616	0.035	-0.028329077	0.035	-0.236481345	0.035	-0.244525778	0.035	-0.51906617	0.035	-0.855483097	0.035	-0.646980673	0.035	-0.938900416	0.035	-1.493566663	0.035	-2.243264837													
0.035	0.784614363	0.035	0.714623978	0.035	0.604748919	0.035	0.369590716	0.035	0.258769154	0.035	-0.010809438	0.035	-0.02832299	0.035	-0.186192496	0.035	-0.428089767	0.035	-0.519268701	0.035	-0.924218684	0.035	-0.731791636	0.035	-1.046992495	0.035	-1.564779166	0.035	-2.286284119													
0.035	0.779195665	0.035	0.714607887	0.035	0.586151682	0.035	0.369637916	0.035	0.18957371	0.035	-0.022087597	0.035	0	0.035	-0.219450468	0.035	-0.325666785	0.035	-0.642162632	0.035	-0.854944883	0.035	-0.69033983	0.035	-0.805903161	0.035	-1.56378959	0.035	-2.464383284													
0.035	0.773890428	0.035	0.721779542	0.035	0.586165198	0.035	0.382910594	0.035	0.241373109	0.035	-0.010809438	0.035	-0.014163195	0.035	-0.253366332	0.035	-0.32572947	0.035	-0.56867649	0.035	-0.889098627	0.035	-0.731962107	0.035	-0.779735277	0.035	-1.460024543	0.035	-2.461080268													
0.035	0.800761342	0.035	0.728949425	0.035	0.595360113	0.035	0.376288163	0.035	0.232657052	0.035	-0.010809438	0.035	0.070269079	0.035	-0.203114366	0.035	-0.244557948	0.035	-0.568692092	0.035	-0.88949948	0.035	-0.712064732	0.035	-1.073691541	0.035	-1.708019628	0.035	-2.417446176													
0.035	0.78461909	0.035	0.714599882	0.035	0.586148959	0.035	0.369601961	0.035	0.258747643	0.035	-0.022087597	0.035	-0.056650647	0.035	-0.219388855	0.035	-0.325728291	0.035	-0.519042434	0.035	-0.889483724	0.035	-0.625537996	0.035	-0.912258493	0.035	-1.636299911	0.035	-2.242898225													
0.035	0.784633426	0.035	0.721814667	0.035	0.61413849	0.035	0.369570473	0.035	0.232681693	0.035	-0.033364477	0.035	-0.070791803	0.035	-0.253394806	0.035	-0.306018729	0.035	-0.568862462	0.035	-0.924085823	0.035	-0.62525507	0.035	-0.912314663	0.035	-1.673466306	0.035	-2.199302241													
0.035	0.779254879	0.035	0.728995801	0.035	0.586135434	0.035	0.303574749	0.035	0.24137861	0.035	-0.010809438	0.035	-0.056641209	0.035	-0.27035807	0.035	-0.306045829	0.035	-0.568839284	0.035	-0.923946904	0.035	-0.647376899	0.035	-0.939355512	0.035	-2.238856509	0.035	-1.804221833

==> anc/BS460muvsn.txt <==
3.6394E+11	20221.24389
3.91453E+11	21688.92436
4.17E+11	23400.40239
4.51317E+11	25840.90418
4.76423E+11	28062.03015
5.01059E+11	30507.12514
5.22997E+11	32844.62813
5.40545E+11	34907.18474
5.59707E+11	37159.02403
5.80303E+11	39606.70277
6.16426E+11	44205.72252
6.42956E+11	47825.2512
6.7091E+11	51521.35474
7.09436E+11	56713.46654
7.40779E+11	60919.57699


==> anc/Ge_WAL.py <==
# Python code for performing a parameter sweep
# of conductance shift as a function of B-field

# Toby Jacobson, 2018-05-16
# Sandia National Laboratories

# Import modules:
from numpy import *
import subprocess
from time import time
from scipy.interpolate import interp1d
from scipy.optimize import minimize
import functools
import pickle
from mpi4py import MPI

comm = MPI.COMM_WORLD
rank = comm.Get_rank()
numCores=comm.Get_size()
rankList = range(numCores)

printCheck = (rank==0)
if printCheck:
    print 'Number of cores requested: '+str(numCores)
   
##### Run parameters: ################################
nHoleDensities = 15 # Number of hole densities to consider (coincides with number of experimental measurements)
nTauPhi = 64 # Number of samples to take for the parameter tauPhi
nTauSO = 64 # Number of samples to take for the parameter tauSO
# nTauPhi = 4 # Number of samples to take for the parameter tauPhi
# nTauSO = 4 # Number of samples to take for the parameter tauSO
raTauPhiRange = 1e-12*logspace(0.5,3,nTauPhi) # Range of tauPhi values to compute [s]
raTauSORange = 1e-12*logspace(-1,2,nTauSO) # Range of tauSO values to compute [s]
rLowerBLimit = 0.1 # Lower B-field limit [mT]
rUpperBLimit = 10 # Upper B-field limit [mT]
nBValues = 51 # Number of B-field values to evaluate for the range [rLowerBLimit,rUpperBLimit]
raB = linspace(rLowerBLimit*1e-3,rUpperBLimit*1e-3,nBValues) # Magnetic fields to consider [T]
nNCutoff = 100 # N index at which to revert to asymptotic form
nQuadPoints = 10000 # Number of integration quadrature points
verbosity = False
fOutputPrefix = 'Out_WAL_calc_'
fOutputSuffix = '.pkl'
 
##### Identify the parameter range for this core to compute: #####
iaHoleDensities = range(nHoleDensities) # Each core will compute conductance shifts for all 15 measured hole densities
iaTauPhiTauSO = []
for iTauPhi in xrange(nTauPhi):
    for iTauSO in xrange(nTauSO):
        iaTauPhiTauSO += [[iTauPhi,iTauSO]]
iaTauPhiTauSO = array(iaTauPhiTauSO)
assert len(iaTauPhiTauSO)%numCores == 0, 'Incommensurate number of assigned cores and data points to compute'
nTermsPerCore = len(iaTauPhiTauSO)/numCores
iaTauPhiTauSOToCompute = iaTauPhiTauSO[rank*nTermsPerCore:(rank+1)*nTermsPerCore] # [iTauPhi, iTauSO] for this core to compute
##################################################################
def sigmaTerms(nNCutoff,rl,rlB,rlTilde,rOmegaTau,nQuadPoints,verbose=False):
    '''
    Python wrapper for calling C code that evaluates the conductance corrections
    '''
    sFilename = './conductanceShift'
    args = [sFilename,str(rlB/rl),str(rl/rlTilde),str(rOmegaTau),str(nNCutoff),str(nQuadPoints)]
    if verbose:
        print('(lB/lr, l/lTilde, OmegaTau, NCutoff, nQuadPoints) = '+str(rlB/rl)+', '+str(rl/rlTilde)+', '+str(rOmegaTau)+', '+str(nNCutoff)+', '+str(nQuadPoints))
    proc = subprocess.Popen(args, stdin=subprocess.PIPE, stdout=subprocess.PIPE, stderr=subprocess.PIPE)
    stdout, stderr = proc.communicate()
    soutput = str.split(stdout)
    routput = [float(term) for term in soutput]
    return routput[1]

def evalModelPrediction(raB,rBtr,rTauTauPhi,rOmegaTau,nNCutoff,nQuadPoints,nNumSamples=51,verbose=False):
    '''
    Given the fit parameters,
    raB = Array of B-fields considered [T]
    rBtr = transport field [T]
    rTauTauPhi = tau/tau_{\phi} [unitless]
    rOmegaTau = SO strength [unitless]
    evaluate the predicted shift in conductance in units of [e^2/h]
    over a range spanning B in [-30,30] mT
    '''
    ralB = sqrt(rhbar/(reConst*raB)) # Magnetic lengths [m]
    rl = sqrt(rhbar/(2*reConst*rBtr))
    rlTilde = rl/(1+rTauTauPhi)
    rasig = [] # Conductance shifts [e^2/h]
    time0 = time()
    rasig += [(2*pi*pi)*sigmaTerms(nNCutoff,rl,rlB,rlTilde,rOmegaTau,nQuadPoints, verbose=verbose) for rlB in ralB] # Convert to units of [e^2/(\pi h)]
    raBReflected = concatenate((-array(raB[::-1]),raB)) # Reflect symmetrically across B=0
    rasigReflected = concatenate((array(rasig[::-1]),rasig))
    time1 = time()
    if verbose:
        print('Elapsed time: '+str(time1-time0)+' s.')
    return raBReflected, rasigReflected
##################################################################
sMobilityVsDensity = 'BS460muvsn.txt' # Filename of data in two-column format: [density] [mobility], for a total of 15 densities
sWALData = 'BS460WAL.txt' # Filename of WAL data in 30-column format for all 15 densities:
                          # [B-field] [delta sigma (in units of [e^2/(pi*h)])]
# Hole mobility, in units of [1]/[cm^2] on the x-axis and [cm^2]/([V][s]) on the y-axis:
aMobilityVsDensity = loadtxt(sMobilityVsDensity)
# Conductance shift data, in units of [T] on the x-axis and [e^2/(pi h)] on the y-axis: 
aWALData = loadtxt(sWALData)

# Relevant physical constants:
reConst = 1.60217662e-19 # Electron charge [C]
rm0Const = 9.10938356e-31 # Electron bare mass [kg]
rhbar = 1.0545718e-34 # hbar [J][s]

# Evaluate derived quantities:
raTauTR = (0.08*rm0Const/reConst)*1e-4*aMobilityVsDensity[:,1] # Mean free time [s]
raDiffusionD = (pi*rhbar**2/(reConst*0.08*rm0Const))*aMobilityVsDensity[:,1]*aMobilityVsDensity[:,0] # Diffusion constant [m^2]/[s]
raLTR = sqrt(2*raDiffusionD*raTauTR) # Mean free path [m]
raBTR = rhbar/(2*reConst*raLTR**2) # Magnetic transport field [T]
#############################
aResults = zeros((nTauPhi,nTauSO,nHoleDensities,2*nBValues)) # An empty array to contain the results of our calculation
for [iTauPhi, iTauSO] in iaTauPhiTauSOToCompute:
    rTauPhi = raTauPhiRange[iTauPhi] # tauPhi [s]
    rTauSO = raTauSORange[iTauSO] # tauSO [s]
    time0 = time()
    if verbosity:
            print('Rank '+str(rank)+': Evaluating iTauPhi,iTauSO = '+str(iTauPhi)+','+str(iTauSO))
    for iDensityIndex in iaHoleDensities:
        rTauTR = raTauTR[iDensityIndex]
        rBTR = raBTR[iDensityIndex]
        rTauTauPhi = rTauTR/rTauPhi # tauTR/tauPhi [unitless]
        rOmegaTau = rTauTR/rTauSO # tauTR/tauSO = Omega * tauTR [unitless]
        myraB, myraSig = evalModelPrediction(raB,rBTR,rTauTauPhi,rOmegaTau,nNCutoff,nQuadPoints,verbose=verbosity)
        aResults[iTauPhi,iTauSO,iDensityIndex,:] += myraSig
    time1 = time()
    if verbosity:
        print('Rank '+str(rank)+': Elapsed time: '+str(time1-time0)+' s.')
    fHandle = open(fOutputPrefix+str(rank)+fOutputSuffix,'wb')
    pickle.dump(aResults,fHandle) # Save the partial results to file
    fHandle.close()


==> anc/README.txt <==
README for supplementary files for manuscript

Experimental data:
-BS460muvsn.txt:
This file has two columns.
The first column is density in units of [cm^-2] and the second column is the corresponding mobility in [cm^2]/([V][s]).  
Using the density, mobility, and measured effective mass of 0.08*m0, we can get the scattering time, mean free path, and Btr.  
There are 15 densities that have been measured.

-BS460WAL.txt: 
This file has 30 columns, containing the corresponding weak anti-localization (WAL) data
Column 1 is B field, and Column 2 is delta sigma, in units of e^2/(pi*h).
Columns 1 and 2 are for the lowest density, and columns 3 and 4 are for the next higher density, and so on.
The unit is different from the Glazov & Golub paper by a factor of 2*pi*pi.


Numerical analysis, data fitting, plotting code, and plots:
-conductanceShift.c:
C program that computes the conductance shifts given by Eqns. (35) and (37) of [Glazov and Golub, Semiconductors 40, 1209 (2006)] 

-Ge_WAL.py:
Python program that performs numerical parameter sweeps on high-performance computing resources

-Data_analysis.ipynb:
Jupyter (python) notebook that performs experimental data preprocessing and plotting of computed parameter sweeps.
Measurement data preprocessing steps taken prior to fitting: 
(1) A constant term is included to make sure the zero field value is zero (conductance shift at zero B-field is zero, by definition).
(2) A term linear in B is included to account for weak asymmetry of the data.  Rxx should be an even function of magnetic field.  The small odd component is typically argued to arise from imperfection of the device and should be removed.

-animation_HPC_misfit.mp4:
A video file giving an animation of misfit as a function of measured hole densities over the parameters tau_phi and tau_SO. An overlay of the best fit curve over the experimental measurement is also given.

==> anc/bestFitSigmaVsBList.pkl <==
(lp0
(lp1
cnumpy.core.multiarray
_reconstruct
p2
(cnumpy
ndarray
p3
(I0
tp4
S'b'
p5
tp6
Rp7
(I1
(I102
tp8
cnumpy
dtype
p9
(S'f8'
p10
I0
I1
tp11
Rp12
(I3
S'<'
p13
NNNI-1
I-1
I0
tp14
bI00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p15
tp16
bag2
(g3
(I0
tp17
g5
tp18
Rp19
(I1
(I102
tp20
g12
I00
S"\xc8\xd8\x07\\\r=\xd8?(K\x83H\x81\xd3\xd7?\\\x9a\xa6\xa7Kh\xd7?<\x16\x11\x8ab\xfb\xd6?\xa8\x0eb\x00\xbc\x8c\xd6?\xd0`SsL\x1c\xd6?8\xa3\x91\x1f\t\xaa\xd5?dl\xc9A\xe75\xd5?\xd4R\xa7\x16\xdc\xbf\xd4?dz\xf22\xdbG\xd4?\xec2J\xa7\xda\xcd\xd3?D\xa0u\x08\xceQ\xd3?\x94\x9f.\xbf\xa9\xd3\xd2?\xc0\x80\x14\xdccS\xd2?\x94g\xee\xf3\xef\xd0\xd1?\xf0\xa3[\x17DL\xd1?`\xcc\x08\x83U\xc5\xd0?\x10\xea\x87\x1b\x1b<\xd0?\xb8\x99\xf0\xe2\x15a\xcf?\x18T\x88\xca<E\xce?\x00\xfb\xc5\x06\x9c$\xcd?H\xdeH\xa8)\xff\xcb?\xe8\xa5`\xb7\xe0\xd4\xca?\xe0Q\r4\xc1\xa5\xc9?\xe8\xac\xe4\xbd\xd1q\xc8?\xe0\xd9,\xec\x1d9\xc7?\xc0\x03==\xc0\xfb\xc5?X \x02\xcf\xd9\xb9\xc4?x\xf8\x0fF\xa1s\xc3?\xf0\x04[6W)\xc2?`\\\x14ZX\xdb\xc0?PfS#;\x14\xbf?\x80\xb6\x8a\xc7wl\xbc?\xd0.\xea\x07\xf4\xc0\xb9?\x90\xa0(f\x93\x13\xb7?pd\x11\xcb\xc7f\xb4?\x80?O\xd6\x94\xbd\xb1?\xa0>\xcbU\x907\xae?`S\xa5z.\x0c\xa9?\xc0\xe6\xfd]\xd0\x04\xa4?@\xc2\x83\xec\r`\x9e?\x80n5\x06\x9b?\x95?\x80\x04\x94\n\xd7\xa8\x89?\x00<\x7fB\xcdOu?\x00\x10\xc68U#P\xbf\x00\xe5\x1b\xd4j\x95w\xbf\x00\xce\xd4j\x1e\x0f\x82\xbf\x00\x8c\xe0\x19\xefB\x84\xbf\x80<\xfc\xf9'\x16\x82\xbf\x00\xe3\x11_\xc9|w\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\xe3\x11_\xc9|w\xbf\x80<\xfc\xf9'\x16\x82\xbf\x00\x8c\xe0\x19\xefB\x84\xbf\x00\xce\xd4j\x1e\x0f\x82\xbf\x00\xe5\x1b\xd4j\x95w\xbf\x00\x10\xc68U#P\xbf\x00<\x7fB\xcdOu?\x80\x04\x94\n\xd7\xa8\x89?\x80n5\x06\x9b?\x95?@\xc2\x83\xec\r`\x9e?\xc0\xe6\xfd]\xd0\x04\xa4?`S\xa5z.\x0c\xa9?\xa0>\xcbU\x907\xae?\x80?O\xd6\x94\xbd\xb1?pd\x11\xcb\xc7f\xb4?\x90\xa0(f\x93\x13\xb7?\xd0.\xea\x07\xf4\xc0\xb9?\x80\xb6\x8a\xc7wl\xbc?PfS#;\x14\xbf?`\\\x14ZX\xdb\xc0?\xf0\x04[6W)\xc2?x\xf8\x0fF\xa1s\xc3?X \x02\xcf\xd9\xb9\xc4?\xc0\x03==\xc0\xfb\xc5?\xe0\xd9,\xec\x1d9\xc7?\xe8\xac\xe4\xbd\xd1q\xc8?\xe0Q\r4\xc1\xa5\xc9?\xe8\xa5`\xb7\xe0\xd4\xca?H\xdeH\xa8)\xff\xcb?\x00\xfb\xc5\x06\x9c$\xcd?\x18T\x88\xca<E\xce?\xb8\x99\xf0\xe2\x15a\xcf?\x10\xea\x87\x1b\x1b<\xd0?`\xcc\x08\x83U\xc5\xd0?\xf0\xa3[\x17DL\xd1?\x94g\xee\xf3\xef\xd0\xd1?\xc0\x80\x14\xdccS\xd2?\x94\x9f.\xbf\xa9\xd3\xd2?D\xa0u\x08\xceQ\xd3?\xec2J\xa7\xda\xcd\xd3?dz\xf22\xdbG\xd4?\xd4R\xa7\x16\xdc\xbf\xd4?dl\xc9A\xe75\xd5?8\xa3\x91\x1f\t\xaa\xd5?\xd0`SsL\x1c\xd6?\xa8\x0eb\x00\xbc\x8c\xd6?<\x16\x11\x8ab\xfb\xd6?\\\x9a\xa6\xa7Kh\xd7?(K\x83H\x81\xd3\xd7?\xc8\xd8\x07\\\r=\xd8?"
p21
tp22
baa(lp23
g2
(g3
(I0
tp24
g5
tp25
Rp26
(I1
(I102
tp27
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p28
tp29
bag2
(g3
(I0
tp30
g5
tp31
Rp32
(I1
(I102
tp33
g12
I00
S't\x83\xeb\x06\xa5\x8f\xd1?\x88\xb4\xf0\xb0?\'\xd1?\xec+\xf1\x90;\xbd\xd0?x9\x8c\xb7\x8eQ\xd0?\x80?\x8d\xbaa\xc8\xcf?8]\x7f%0\xea\xce?8Q\xf8 x\x08\xce?\xe8-\x1cv\'#\xcd?\xb8\x05\x0f\xee+:\xcc?`x\x0f\xaaqM\xcb?\xf8\n\'\x1b\xe8\\\xca?@\xb5DZ\x80h\xc9?\x18\x17\xa7\x88&p\xc8?0\x80\xed\xb6\xd0s\xc7?\x10\x03<\xaels\xc6?8b\x17\'\xf2n\xc5?\xe0z9\x8aUf\xc4?8\x82\x0c8\x90Y\xc3?\xf0\x92\xc5\xe0\x9eH\xc2?\xf0\xacd\x84\x813\xc1?\x18\x9b\x7f\xc2>\x1a\xc0?@\x00\xb9d\xc4\xf9\xbd?\xf0\xad\xe3\xc5\xf8\xb6\xbb?\x80E\x8e\x94Yl\xb9?\x90b\xf3\xfb2\x1a\xb7?P\xb1o\xf5\xee\xc0\xb4?@\xee\x81H\x15a\xb2?\xe0,W\xf4\xaa\xf6\xaf?\xc0\xc4\xce\xb7.!\xab?\x00,\x918\xe2C\xa6?\xa0\x81\xfb\x08\x9ea\xa1?\x809\xc0#\xa6\xfb\x98?\x00\x87\xde2\x9ds\x8e?\x00u\xb6\x19\xe3!v?\x00\x7f\x03\xb4\x9c+p\xbf\x80\xf1e\x9b\x1a\xdf\x8a\xbf\x00zc\xa8\xb9\x90\x96\xbf\x00\x9do\x1eeT\x9f\xbf Ccz)\xcd\xa3\xbf@\xbe"\x1a\x06\x9d\xa7\xbf \xd2\x8cB\x95\x00\xab\xbf\xe0\xcf\xf2\xacS\xd8\xad\xbf@\xd8\xf0\xcf\xed\xfc\xaf\xbf\xb0\x8a\xea\x1a\xed\x9e\xb0\xbf\xb0\x1b\xc2\n\xe6\xaf\xb0\xbf\xa0\x9e\x07\xf9\\\x0e\xb0\xbf\xc0\x82\xf5^\x97\'\xad\xbf\xe0P\xd8\x03\x12:\xa8\xbf\x004\xd1\xbeU<\xa1\xbf\xc0\xd2\x0e_DT\x91\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\xc0\xd2\x0e_DT\x91\xbf\x004\xd1\xbeU<\xa1\xbf\xe0P\xd8\x03\x12:\xa8\xbf\xc0\x82\xf5^\x97\'\xad\xbf\xa0\x9e\x07\xf9\\\x0e\xb0\xbf\xb0\x1b\xc2\n\xe6\xaf\xb0\xbf\xb0\x8a\xea\x1a\xed\x9e\xb0\xbf@\xd8\xf0\xcf\xed\xfc\xaf\xbf\xe0\xcf\xf2\xacS\xd8\xad\xbf \xd2\x8cB\x95\x00\xab\xbf@\xbe"\x1a\x06\x9d\xa7\xbf Ccz)\xcd\xa3\xbf\x00\x9do\x1eeT\x9f\xbf\x00zc\xa8\xb9\x90\x96\xbf\x80\xf1e\x9b\x1a\xdf\x8a\xbf\x00\x7f\x03\xb4\x9c+p\xbf\x00u\xb6\x19\xe3!v?\x00\x87\xde2\x9ds\x8e?\x809\xc0#\xa6\xfb\x98?\xa0\x81\xfb\x08\x9ea\xa1?\x00,\x918\xe2C\xa6?\xc0\xc4\xce\xb7.!\xab?\xe0,W\xf4\xaa\xf6\xaf?@\xee\x81H\x15a\xb2?P\xb1o\xf5\xee\xc0\xb4?\x90b\xf3\xfb2\x1a\xb7?\x80E\x8e\x94Yl\xb9?\xf0\xad\xe3\xc5\xf8\xb6\xbb?@\x00\xb9d\xc4\xf9\xbd?\x18\x9b\x7f\xc2>\x1a\xc0?\xf0\xacd\x84\x813\xc1?\xf0\x92\xc5\xe0\x9eH\xc2?8\x82\x0c8\x90Y\xc3?\xe0z9\x8aUf\xc4?8b\x17\'\xf2n\xc5?\x10\x03<\xaels\xc6?0\x80\xed\xb6\xd0s\xc7?\x18\x17\xa7\x88&p\xc8?@\xb5DZ\x80h\xc9?\xf8\n\'\x1b\xe8\\\xca?`x\x0f\xaaqM\xcb?\xb8\x05\x0f\xee+:\xcc?\xe8-\x1cv\'#\xcd?8Q\xf8 x\x08\xce?8]\x7f%0\xea\xce?\x80?\x8d\xbaa\xc8\xcf?x9\x8c\xb7\x8eQ\xd0?\xec+\xf1\x90;\xbd\xd0?\x88\xb4\xf0\xb0?\'\xd1?t\x83\xeb\x06\xa5\x8f\xd1?'
p34
tp35
baa(lp36
g2
(g3
(I0
tp37
g5
tp38
Rp39
(I1
(I102
tp40
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p41
tp42
bag2
(g3
(I0
tp43
g5
tp44
Rp45
(I1
(I102
tp46
g12
I00
S'\x00\x11C\x02\xf9C\xc3?P\xdcC\x08\x8dv\xc2?\xb0\x19\x06\xca\xe6\xa5\xc1?\x18N\x93\xb8\xf5\xd1\xc0?p\xfd\xe9\x89R\xf5\xbf?\x90\x96\xd3 \xdb?\xbe?\x80<\x8c\xb7j\x83\xbc?\xb0.\x91\x90\xd9\xbf\xba?pw\xf5\x8d\x06\xf5\xb8?\xa0\xeba1\xd7"\xb7?p\x95\xe9\\*I\xb5?\xf0I5\x92\xe5g\xb3?\xa0\xf8"\x03\xeb~\xb1?\xc0\x82\xe2\xa1M\x1c\xaf?@RS\xd9\x10+\xab?@\x9f\x15\xef\xf7)\xa7?\x00j)\xe3\x02\x19\xa3?\x809\xc6\xecH\xf0\x9d?@\xc53N\xee\x8e\x95?\x80\x9a\x93\xceU\x1c\x8a?\x00OM\xb8v\xbaq?\x00>\xe4\xa04<q\xbf\x002\x10\xda~S\x8a\xbf\x00n\x957\x06 \x96\xbf\xc0\x9d\xeb\xe4\x110\x9f\xbf\x80OoN\xb3+\xa4\xbf`~1h{\xc9\xa8\xbf\xa0\xf4\xd9~po\xad\xbf0:\xe9\xac\x8e\r\xb1\xbf\xe0\x8e\x9d\xd4\xc0d\xb3\xbf@\\=\x95d\xbb\xb5\xbf`\x8f\x894\x1f\x0f\xb8\xbf@\xc3\x98\xf1\x00]\xba\xbf0K\xea\xe6c\xa1\xbc\xbf\x80\x11"n\xb0\xd7\xbe\xbf8\xd1\r\x01\x1e}\xc0\xbf`\xda\xfbR\xec\x80\xc1\xbf\x08\xc7\xf0\\\xc4r\xc2\xbf8sg\xaa\xf1L\xc3\xbfh\x8doW7\x08\xc4\xbf\xd0oZ\x88U\x9b\xc4\xbf\x00\x1e\xb0sj\xfa\xc4\xbf\x10\xd2@\xbf!\x16\xc5\xbf\xe0\xb8\x91Q\x9e\xda\xc4\xbf\xe0\xca\x80\xce0.\xc4\xbf\x084\x05g\xdc\xef\xc2\xbf\xb8 \xbex^\xf6\xc0\xbf@g\xe3C\xdb#\xbc\xbf\xb0\x85\x0f\x91\x860\xb4\xbf\xa0\xff\xc6;\xc3Z\xa4\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\xa0\xff\xc6;\xc3Z\xa4\xbf\xb0\x85\x0f\x91\x860\xb4\xbf@g\xe3C\xdb#\xbc\xbf\xb8 \xbex^\xf6\xc0\xbf\x084\x05g\xdc\xef\xc2\xbf\xe0\xca\x80\xce0.\xc4\xbf\xe0\xb8\x91Q\x9e\xda\xc4\xbf\x10\xd2@\xbf!\x16\xc5\xbf\x00\x1e\xb0sj\xfa\xc4\xbf\xd0oZ\x88U\x9b\xc4\xbfh\x8doW7\x08\xc4\xbf8sg\xaa\xf1L\xc3\xbf\x08\xc7\xf0\\\xc4r\xc2\xbf`\xda\xfbR\xec\x80\xc1\xbf8\xd1\r\x01\x1e}\xc0\xbf\x80\x11"n\xb0\xd7\xbe\xbf0K\xea\xe6c\xa1\xbc\xbf@\xc3\x98\xf1\x00]\xba\xbf`\x8f\x894\x1f\x0f\xb8\xbf@\\=\x95d\xbb\xb5\xbf\xe0\x8e\x9d\xd4\xc0d\xb3\xbf0:\xe9\xac\x8e\r\xb1\xbf\xa0\xf4\xd9~po\xad\xbf`~1h{\xc9\xa8\xbf\x80OoN\xb3+\xa4\xbf\xc0\x9d\xeb\xe4\x110\x9f\xbf\x00n\x957\x06 \x96\xbf\x002\x10\xda~S\x8a\xbf\x00>\xe4\xa04<q\xbf\x00OM\xb8v\xbaq?\x80\x9a\x93\xceU\x1c\x8a?@\xc53N\xee\x8e\x95?\x809\xc6\xecH\xf0\x9d?\x00j)\xe3\x02\x19\xa3?@\x9f\x15\xef\xf7)\xa7?@RS\xd9\x10+\xab?\xc0\x82\xe2\xa1M\x1c\xaf?\xa0\xf8"\x03\xeb~\xb1?\xf0I5\x92\xe5g\xb3?p\x95\xe9\\*I\xb5?\xa0\xeba1\xd7"\xb7?pw\xf5\x8d\x06\xf5\xb8?\xb0.\x91\x90\xd9\xbf\xba?\x80<\x8c\xb7j\x83\xbc?\x90\x96\xd3 \xdb?\xbe?p\xfd\xe9\x89R\xf5\xbf?\x18N\x93\xb8\xf5\xd1\xc0?\xb0\x19\x06\xca\xe6\xa5\xc1?P\xdcC\x08\x8dv\xc2?\x00\x11C\x02\xf9C\xc3?'
p47
tp48
baa(lp49
g2
(g3
(I0
tp50
g5
tp51
Rp52
(I1
(I102
tp53
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p54
tp55
bag2
(g3
(I0
tp56
g5
tp57
Rp58
(I1
(I102
tp59
g12
I00
S"\xc0\x18)\xd9\xf2\xee\xae? \xff\xb8\xaar\x1b\xac?\xc0t\xf2\n\x0e=\xa9?\xa0\xb8R<\x9dS\xa6? u+B\xeb^\xa3?\xc0\x1ed\xbf\xc9^\xa0?@\x7f\x1f,/\xa6\x9a?@\x99+\xd2Lw\x94?\x00\x15\xce\xeb9a\x8c?\x00\xf1\x8dj\xaaG\x7f?\x00<pH8\xafU?\x00\x81\xc4'\xc0\xd1t\xbf\x00`\x8f\x9c\xcf\xb8\x87\xbf\x80\x15Q\x89\xe6\x9c\x92\xbf@\xe78z\xf9u\x99\xbf\xe01\xbeq\xbc3\xa0\xbf@\x05\x0b\xa5\x8a\xb8\xa3\xbf@-\x80\x99?I\xa7\xbf@\xf3\xads\x92\xe5\xaa\xbf@\xab7:\x19\x8d\xae\xbf@o\x15\xaa\xb1\x1f\xb1\xbf\x90z(F\xe2\xfd\xb2\xbf\xe00\xc3\xc7\xb7\xe0\xb4\xbf\xd0\x85\xc7V\xb4\xc7\xb6\xbf\xe0\x91_\xad5\xb2\xb8\xbf\xe0\\\x93\xb7{\x9f\xba\xbf\xf0\x98\xbcd\x91\x8e\xbc\xbf\xb0l\x1cGS~\xbe\xbf\xa0\t\x8d\xda\xad6\xc0\xbf\x980&\x1d\xf9,\xc1\xbf\xa0\x17',\xff \xc2\xbf\x80\xef\xe3{{\x11\xc3\xbf\x80MvU\xdd\xfc\xc3\xbfh\x95\x91\x97:\xe1\xc4\xbf`\\F\x903\xbc\xc5\xbf\x18\x08A\x1e\xdf\x8a\xc6\xbf\xd0C\xb1S\x9cI\xc7\xbf@\x02Lq\xe2\xf3\xc7\xbf \x92q\xaa\xfe\x83\xc8\xbf\xf8\xf9\xe1\x12\xb9\xf2\xc8\xbf\xc8\xb64f\xdd6\xc9\xbf`\xd4\x02\xc2\x98D\xc9\xbf\xc84l\xd4\x91\x0c\xc9\xbf\xa8\xd1\x8d\x1e\xc2z\xc8\xbf\xb06f\x8d\xe8t\xc7\xbf\xe0\x1a\xf3\xb8\x98\xd8\xc5\xbf`j2\xd0{y\xc3\xbf\x18\x05\xa3[\xa8!\xc0\xbf\xf0?\xeb\xc0\xd27\xb7\xbf\xc0kf\x1d\xd3\x9a\xa7\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\xc0kf\x1d\xd3\x9a\xa7\xbf\xf0?\xeb\xc0\xd27\xb7\xbf\x18\x05\xa3[\xa8!\xc0\xbf`j2\xd0{y\xc3\xbf\xe0\x1a\xf3\xb8\x98\xd8\xc5\xbf\xb06f\x8d\xe8t\xc7\xbf\xa8\xd1\x8d\x1e\xc2z\xc8\xbf\xc84l\xd4\x91\x0c\xc9\xbf`\xd4\x02\xc2\x98D\xc9\xbf\xc8\xb64f\xdd6\xc9\xbf\xf8\xf9\xe1\x12\xb9\xf2\xc8\xbf \x92q\xaa\xfe\x83\xc8\xbf@\x02Lq\xe2\xf3\xc7\xbf\xd0C\xb1S\x9cI\xc7\xbf\x18\x08A\x1e\xdf\x8a\xc6\xbf`\\F\x903\xbc\xc5\xbfh\x95\x91\x97:\xe1\xc4\xbf\x80MvU\xdd\xfc\xc3\xbf\x80\xef\xe3{{\x11\xc3\xbf\xa0\x17',\xff \xc2\xbf\x980&\x1d\xf9,\xc1\xbf\xa0\t\x8d\xda\xad6\xc0\xbf\xb0l\x1cGS~\xbe\xbf\xf0\x98\xbcd\x91\x8e\xbc\xbf\xe0\\\x93\xb7{\x9f\xba\xbf\xe0\x91_\xad5\xb2\xb8\xbf\xd0\x85\xc7V\xb4\xc7\xb6\xbf\xe00\xc3\xc7\xb7\xe0\xb4\xbf\x90z(F\xe2\xfd\xb2\xbf@o\x15\xaa\xb1\x1f\xb1\xbf@\xab7:\x19\x8d\xae\xbf@\xf3\xads\x92\xe5\xaa\xbf@-\x80\x99?I\xa7\xbf@\x05\x0b\xa5\x8a\xb8\xa3\xbf\xe01\xbeq\xbc3\xa0\xbf@\xe78z\xf9u\x99\xbf\x80\x15Q\x89\xe6\x9c\x92\xbf\x00`\x8f\x9c\xcf\xb8\x87\xbf\x00\x81\xc4'\xc0\xd1t\xbf\x00<pH8\xafU?\x00\xf1\x8dj\xaaG\x7f?\x00\x15\xce\xeb9a\x8c?@\x99+\xd2Lw\x94?@\x7f\x1f,/\xa6\x9a?\xc0\x1ed\xbf\xc9^\xa0? u+B\xeb^\xa3?\xa0\xb8R<\x9dS\xa6?\xc0t\xf2\n\x0e=\xa9? \xff\xb8\xaar\x1b\xac?\xc0\x18)\xd9\xf2\xee\xae?"
p60
tp61
baa(lp62
g2
(g3
(I0
tp63
g5
tp64
Rp65
(I1
(I102
tp66
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p67
tp68
bag2
(g3
(I0
tp69
g5
tp70
Rp71
(I1
(I102
tp72
g12
I00
S'\xa0\xaad\x8a\xa9\xc3\xab\xbf\xc0\xa1}\xb3\xa8M\xae\xbf\x00b\xa7\x94kp\xb0\xbf\x10\x9e\x17\xb5\xa7\xbe\xb1\xbf\x00\x00\x06J\x99\x11\xb3\xbf0m=\xa3Ci\xb4\xbf0{\xe9\xff\xb3\xc5\xb5\xbf\xb0\xf4\x9f\xff\xf0&\xb7\xbf\x80\xa4\xf6A\x01\x8d\xb8\xbf@\xa5"w\xe1\xf7\xb9\xbf\x80\x11YO\x8eg\xbb\xbf\xf0\x03\xcfz\x04\xdc\xbc\xbf`\xcc#\n:U\xbe\xbf\xc0?\x00\x7f\x14\xd3\xbf\xbf\xa8\xf16\xa5\xc1\xaa\xc0\xbf\xe0mZ\xff0n\xc1\xbfP4)o\xc43\xc2\xbf0\xa7f\xce_\xfb\xc2\xbf\xc0\xd0%\xff\xe1\xc4\xc3\xbfx\xf0\xe3C#\x90\xc4\xbfX\x08\xa3\x97\xf3\\\xc5\xbf \x12T\x0e\x14+\xc6\xbf@\xcalt=\xfa\xc6\xbf\xd0\xe4Q\xaf\x19\xca\xc7\xbfh(\x8cm@\x9a\xc8\xbf\xf8m\xc8&7j\xc9\xbf(~\x91\x84e9\xca\xbf\xd0\xdb\xe5\x01\x1c\x07\xcb\xbf\xc8.\x0c\xac\x86\xd2\xcb\xbf\xd0x\xfd\x82\xa6\x9a\xcc\xbfp\xd8\xe91I^\xcd\xbf\x88\xd8\xd7\x1f\xff\x1b\xce\xbf\x18\xdbx0\x0e\xd2\xce\xbf\x00F\x82=\\~\xcf\xbf(X\x03\xc8,\x0f\xd0\xbf|/7\xb5pW\xd0\xbf\x88\'Eu\x0c\x96\xd0\xbf\xd8\x97\xc2\x0e\x98\xc8\xd0\xbf0\xbb\x04\xe2\x0f\xec\xd0\xbfl\x85J(\xa2\xfc\xd0\xbf\xbc\xfe\xef\xe3k\xf5\xd0\xbf\x84\x1b\x9aZ\x16\xd0\xd0\xbf(\x8d\xd2\xa5M\x84\xd0\xbf\xf8\x19\xaf\xaf\xf6\x06\xd0\xbf\xa0\xb2|\x082\x92\xce\xbf\x989\x92=\x97l\xcc\xbf\xf0j\x90I\x8de\xc9\xbfp.3\tr3\xc5\xbf\x00A%\x08\xfa\xfe\xbe\xbf\x00`\xe3\x03\x9d.\xb0\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00`\xe3\x03\x9d.\xb0\xbf\x00A%\x08\xfa\xfe\xbe\xbfp.3\tr3\xc5\xbf\xf0j\x90I\x8de\xc9\xbf\x989\x92=\x97l\xcc\xbf\xa0\xb2|\x082\x92\xce\xbf\xf8\x19\xaf\xaf\xf6\x06\xd0\xbf(\x8d\xd2\xa5M\x84\xd0\xbf\x84\x1b\x9aZ\x16\xd0\xd0\xbf\xbc\xfe\xef\xe3k\xf5\xd0\xbfl\x85J(\xa2\xfc\xd0\xbf0\xbb\x04\xe2\x0f\xec\xd0\xbf\xd8\x97\xc2\x0e\x98\xc8\xd0\xbf\x88\'Eu\x0c\x96\xd0\xbf|/7\xb5pW\xd0\xbf(X\x03\xc8,\x0f\xd0\xbf\x00F\x82=\\~\xcf\xbf\x18\xdbx0\x0e\xd2\xce\xbf\x88\xd8\xd7\x1f\xff\x1b\xce\xbfp\xd8\xe91I^\xcd\xbf\xd0x\xfd\x82\xa6\x9a\xcc\xbf\xc8.\x0c\xac\x86\xd2\xcb\xbf\xd0\xdb\xe5\x01\x1c\x07\xcb\xbf(~\x91\x84e9\xca\xbf\xf8m\xc8&7j\xc9\xbfh(\x8cm@\x9a\xc8\xbf\xd0\xe4Q\xaf\x19\xca\xc7\xbf@\xcalt=\xfa\xc6\xbf \x12T\x0e\x14+\xc6\xbfX\x08\xa3\x97\xf3\\\xc5\xbfx\xf0\xe3C#\x90\xc4\xbf\xc0\xd0%\xff\xe1\xc4\xc3\xbf0\xa7f\xce_\xfb\xc2\xbfP4)o\xc43\xc2\xbf\xe0mZ\xff0n\xc1\xbf\xa8\xf16\xa5\xc1\xaa\xc0\xbf\xc0?\x00\x7f\x14\xd3\xbf\xbf`\xcc#\n:U\xbe\xbf\xf0\x03\xcfz\x04\xdc\xbc\xbf\x80\x11YO\x8eg\xbb\xbf@\xa5"w\xe1\xf7\xb9\xbf\x80\xa4\xf6A\x01\x8d\xb8\xbf\xb0\xf4\x9f\xff\xf0&\xb7\xbf0{\xe9\xff\xb3\xc5\xb5\xbf0m=\xa3Ci\xb4\xbf\x00\x00\x06J\x99\x11\xb3\xbf\x10\x9e\x17\xb5\xa7\xbe\xb1\xbf\x00b\xa7\x94kp\xb0\xbf\xc0\xa1}\xb3\xa8M\xae\xbf\xa0\xaad\x8a\xa9\xc3\xab\xbf'
p73
tp74
baa(lp75
g2
(g3
(I0
tp76
g5
tp77
Rp78
(I1
(I102
tp79
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p80
tp81
bag2
(g3
(I0
tp82
g5
tp83
Rp84
(I1
(I102
tp85
g12
I00
S'8\xa8+\xc3|\xa4\xce\xbf\xd0\xb3tr\xb48\xcf\xbfP~P\xda\xe1\xce\xcf\xbf\x8c\xf6D%\x843\xd0\xbf\x0c\x80\x90\xe1\x93\x80\xd0\xbf\xb4\xdb\n"\xa0\xce\xd0\xbf|\t\xb4\xe6\xa8\x1d\xd1\xbf\\\xdd\xb3\xb3\xabm\xd1\xbf\xa8\xe4$\xe1\xa6\xbe\xd1\xbf\xa0\x80IK\x96\x10\xd2\xbf\x90\x12d\xceuc\xd2\xbf\xb4\xcf\xde\xca>\xb7\xd2\xbfL\xed#\xa1\xea\x0b\xd3\xbf\xdc\x01\xe0\x8dna\xd3\xbf\x90\xea\xcc\xf9\xbe\xb7\xd3\xbf\x8cX\xcc\xd1\xcd\x0e\xd4\xbf8^\x02\xdf\x88f\xd4\xbf\xacT\xa0\x16\xdd\xbe\xd4\xbf4\xcaA\xce\xb0\x17\xd5\xbfh\xae\xc47\xe6p\xd5\xbf\x80\x0b<5\\\xca\xd5\xbf@\xae?a\xe9#\xd6\xbf\x00R\xc4\x8a^}\xd6\xbf\xf8\x01^\x91\x82\xd6\xd6\xbfDE\x18\xe1\x14/\xd7\xbf\xcc\x9a\xed\xfe\xc5\x86\xd7\xbf`\xd1w\x80<\xdd\xd7\xbf\xc8\x10\x82\xf0\x0b2\xd8\xbfP\x93\xfb\xa2\xb5\x84\xd8\xbf<\x94T\xe9\xa2\xd4\xd8\xbflj\xb3\xc2!!\xd9\xbf\xa4\xbd^<^i\xd9\xbfh\x025\xfeZ\xac\xd9\xbf\xdc\x9ds\xdf\xe4\xe8\xd9\xbf\xec\x1a!G\x8c\x1d\xda\xbf\\\xff\xb5\xad\x8aH\xda\xbf\x94\xef\xe31\xb6g\xda\xbf\xb84 \x07Yx\xda\xbf\xc4B.\xe4\x08w\xda\xbf\x14%\xf6\xbei_\xda\xbf\xb4;{\x96\xce+\xda\xbf\xe4\xaa5\'\xb4\xd4\xd9\xbfL\x14\xfc\xc3\xf2O\xd9\xbf\xb0\x16v\xdd\x87\x8f\xd8\xbf\x80\xf8\xdc\x0c\xab\x7f\xd7\xbf\xd4\x92\xb1c\xd4\x03\xd6\xbf\x9c3O\xde\x15\xf2\xd3\xbf,\xc4n\x167\x0c\xd1\xbf\xf8>\xfa\xd8H\xef\xc9\xbf\x18&\xf1\x1e\xa9\x08\xbd\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x18&\xf1\x1e\xa9\x08\xbd\xbf\xf8>\xfa\xd8H\xef\xc9\xbf,\xc4n\x167\x0c\xd1\xbf\x9c3O\xde\x15\xf2\xd3\xbf\xd4\x92\xb1c\xd4\x03\xd6\xbf\x80\xf8\xdc\x0c\xab\x7f\xd7\xbf\xb0\x16v\xdd\x87\x8f\xd8\xbfL\x14\xfc\xc3\xf2O\xd9\xbf\xe4\xaa5\'\xb4\xd4\xd9\xbf\xb4;{\x96\xce+\xda\xbf\x14%\xf6\xbei_\xda\xbf\xc4B.\xe4\x08w\xda\xbf\xb84 \x07Yx\xda\xbf\x94\xef\xe31\xb6g\xda\xbf\\\xff\xb5\xad\x8aH\xda\xbf\xec\x1a!G\x8c\x1d\xda\xbf\xdc\x9ds\xdf\xe4\xe8\xd9\xbfh\x025\xfeZ\xac\xd9\xbf\xa4\xbd^<^i\xd9\xbflj\xb3\xc2!!\xd9\xbf<\x94T\xe9\xa2\xd4\xd8\xbfP\x93\xfb\xa2\xb5\x84\xd8\xbf\xc8\x10\x82\xf0\x0b2\xd8\xbf`\xd1w\x80<\xdd\xd7\xbf\xcc\x9a\xed\xfe\xc5\x86\xd7\xbfDE\x18\xe1\x14/\xd7\xbf\xf8\x01^\x91\x82\xd6\xd6\xbf\x00R\xc4\x8a^}\xd6\xbf@\xae?a\xe9#\xd6\xbf\x80\x0b<5\\\xca\xd5\xbfh\xae\xc47\xe6p\xd5\xbf4\xcaA\xce\xb0\x17\xd5\xbf\xacT\xa0\x16\xdd\xbe\xd4\xbf8^\x02\xdf\x88f\xd4\xbf\x8cX\xcc\xd1\xcd\x0e\xd4\xbf\x90\xea\xcc\xf9\xbe\xb7\xd3\xbf\xdc\x01\xe0\x8dna\xd3\xbfL\xed#\xa1\xea\x0b\xd3\xbf\xb4\xcf\xde\xca>\xb7\xd2\xbf\x90\x12d\xceuc\xd2\xbf\xa0\x80IK\x96\x10\xd2\xbf\xa8\xe4$\xe1\xa6\xbe\xd1\xbf\\\xdd\xb3\xb3\xabm\xd1\xbf|\t\xb4\xe6\xa8\x1d\xd1\xbf\xb4\xdb\n"\xa0\xce\xd0\xbf\x0c\x80\x90\xe1\x93\x80\xd0\xbf\x8c\xf6D%\x843\xd0\xbfP~P\xda\xe1\xce\xcf\xbf\xd0\xb3tr\xb48\xcf\xbf8\xa8+\xc3|\xa4\xce\xbf'
p86
tp87
baa(lp88
g2
(g3
(I0
tp89
g5
tp90
Rp91
(I1
(I102
tp92
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p93
tp94
bag2
(g3
(I0
tp95
g5
tp96
Rp97
(I1
(I102
tp98
g12
I00
S'\xb8(E\xe5\x98\xca\xc9\xbf(\x87\xfb\xb8\x8cY\xca\xbf0B\x81k\x92\xea\xca\xbf\xf8\t7\xec\xb3}\xcb\xbf0Q\x02\xe3\xf2\x12\xcc\xbf\xeco\x93GT\xaa\xcc\xbf\xd4\xd8\xcf\xc1\xd9C\xcd\xbfPq\x82\xa1\x86\xdf\xcd\xbf\xfcS\xe0\x96W}\xce\xbf\x8c\xf3\xceIN\x1d\xcf\xbf\xec\xf7\x9d\xc2e\xbf\xcf\xbf\xd2\x11\xe9\xdc\xca1\xd0\xbf\xfe\xd5\xea\xc7\xeb\x84\xd0\xbf\xb4}\xbe\x02\x0f\xd9\xd0\xbf\x86\xcb\xe8E,.\xd1\xbf\xf6U\x16\xce8\x84\xd1\xbf\xd6@\x0e0(\xdb\xd1\xbf\x9e\xca\xcc\xb0\xea2\xd2\xbf\n\x93\x90ql\x8b\xd2\xbfjT\xcdC\x96\xe4\xd2\xbf\x0eqF\x01L>\xd3\xbf\xce9\x1c\xb8k\x98\xd3\xbf\xca4\xd9\xd6\xcc\xf2\xd3\xbf\x06d\x7fX?M\xd4\xbf\x0e\x8c\x95\xf0\x8a\xa7\xd4\xbf\x9aN\\\xbbk\x01\xd5\xbf\x9a*\xce=\x92Z\xd5\xbfj\xdd\xe1A\x9f\xb2\xd5\xbfz\xa9\x97\x02#\t\xd6\xbf\x02q.\xdc\x99]\xd6\xbf&\xbf\xb50c\xaf\xd6\xbfJ\xad\xd8\xb7\xc4\xfd\xd6\xbf\xae!\xda\xc3\xdaG\xd7\xbfF\xcf\x94A\x98\x8c\xd7\xbf\x8e\xd5\xb9\xd9\xb2\xca\xd7\xbf\xb2\xf5:Q\x9c\x00\xd8\xbfR\xda\xd8\xb2i,\xd8\xbf\xaey\xe6(\xb7K\xd8\xbf:\xadv7\x85[\xd8\xbf\x1e\x9e2x\xfbW\xd8\xbf\xc6\x8aaK\x18<\xd8\xbf\x06\xa9\'4-\x01\xd8\xbf\xd6H\xc3t\x1b\x9e\xd7\xbf\xda\xcfv"\x16\x06\xd7\xbf\xde/`\xcd\xa5&\xd6\xbf\xeea\xcc e\xe4\xd4\xbfV\x96^p\xb1\x15\xd3\xbfV\xef+\xb6Mz\xd0\xbfpW6\x9e\xc5`\xc9\xbf\x90\x12\x97z\x0c\xd4\xbc\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x90\x12\x97z\x0c\xd4\xbc\xbfpW6\x9e\xc5`\xc9\xbfV\xef+\xb6Mz\xd0\xbfV\x96^p\xb1\x15\xd3\xbf\xeea\xcc e\xe4\xd4\xbf\xde/`\xcd\xa5&\xd6\xbf\xda\xcfv"\x16\x06\xd7\xbf\xd6H\xc3t\x1b\x9e\xd7\xbf\x06\xa9\'4-\x01\xd8\xbf\xc6\x8aaK\x18<\xd8\xbf\x1e\x9e2x\xfbW\xd8\xbf:\xadv7\x85[\xd8\xbf\xaey\xe6(\xb7K\xd8\xbfR\xda\xd8\xb2i,\xd8\xbf\xb2\xf5:Q\x9c\x00\xd8\xbf\x8e\xd5\xb9\xd9\xb2\xca\xd7\xbfF\xcf\x94A\x98\x8c\xd7\xbf\xae!\xda\xc3\xdaG\xd7\xbfJ\xad\xd8\xb7\xc4\xfd\xd6\xbf&\xbf\xb50c\xaf\xd6\xbf\x02q.\xdc\x99]\xd6\xbfz\xa9\x97\x02#\t\xd6\xbfj\xdd\xe1A\x9f\xb2\xd5\xbf\x9a*\xce=\x92Z\xd5\xbf\x9aN\\\xbbk\x01\xd5\xbf\x0e\x8c\x95\xf0\x8a\xa7\xd4\xbf\x06d\x7fX?M\xd4\xbf\xca4\xd9\xd6\xcc\xf2\xd3\xbf\xce9\x1c\xb8k\x98\xd3\xbf\x0eqF\x01L>\xd3\xbfjT\xcdC\x96\xe4\xd2\xbf\n\x93\x90ql\x8b\xd2\xbf\x9e\xca\xcc\xb0\xea2\xd2\xbf\xd6@\x0e0(\xdb\xd1\xbf\xf6U\x16\xce8\x84\xd1\xbf\x86\xcb\xe8E,.\xd1\xbf\xb4}\xbe\x02\x0f\xd9\xd0\xbf\xfe\xd5\xea\xc7\xeb\x84\xd0\xbf\xd2\x11\xe9\xdc\xca1\xd0\xbf\xec\xf7\x9d\xc2e\xbf\xcf\xbf\x8c\xf3\xceIN\x1d\xcf\xbf\xfcS\xe0\x96W}\xce\xbfPq\x82\xa1\x86\xdf\xcd\xbf\xd4\xd8\xcf\xc1\xd9C\xcd\xbf\xeco\x93GT\xaa\xcc\xbf0Q\x02\xe3\xf2\x12\xcc\xbf\xf8\t7\xec\xb3}\xcb\xbf0B\x81k\x92\xea\xca\xbf(\x87\xfb\xb8\x8cY\xca\xbf\xb8(E\xe5\x98\xca\xc9\xbf'
p99
tp100
baa(lp101
g2
(g3
(I0
tp102
g5
tp103
Rp104
(I1
(I102
tp105
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p106
tp107
bag2
(g3
(I0
tp108
g5
tp109
Rp110
(I1
(I102
tp111
g12
I00
S'U^B.\xd6s\xdf\xbf\x85\xef\xb8H\x8f\xab\xdf\xbf\xc7\xff2\xe3\xc7\xe3\xdf\xbf0b\r\xaf<\x0e\xe0\xbfHO\xd9\xca\xcf*\xe0\xbft\xa8?!\x99G\xe0\xbfT\x88ub\x95d\xe0\xbf*:\xd1,\xbf\x81\xe0\xbf\x90\xc2\x9b\xf2\x11\x9f\xe0\xbf\x18\xfaE\xaa\x86\xbc\xe0\xbf\xaar3\x1e\x17\xda\xe0\xbf\x84K\xe2p\xbb\xf7\xe0\xbf\x80\xd4\xf1\xb2i\x15\xe1\xbf|]\x01\xf5\x173\xe1\xbf\xa4\xc3\xca\x9f\xbaP\xe1\xbf\xca\x14)\nDn\xe1\xbfd\xa5\x04\xb7\xa5\x8b\xe1\xbf\x88\xe4z\xd9\xcd\xa8\xe1\xbfJ+\xbdf\xa9\xc5\xe1\xbf\xb4\xa6$\xd8"\xe2\xe1\xbfn\x9e?W!\xfe\xe1\xbfj\xd1\xca\'\x89\x19\xe2\xbf\x92\xbc\xbe\xd3:4\xe2\xbf\xbe\x9aO+\x13N\xe2\xbf^\x95\x0e3\xe9f\xe2\xbf(7\xcf\xcb\x8f~\xe2\xbf\x12@\xcf6\xd3\x94\xe2\xbf\xa4H\xbd\xabx\xa9\xe2\xbfBO\xd3\xb0<\xbc\xe2\xbf:\xb8\xd6\x1a\xd3\xcc\xe2\xbf\xfa\xaeZ\xe9\xe2\xda\xe2\xbf\x1c\x10\xd4\x08\x05\xe6\xe2\xbf\xfa\x99\xba@\xc2\xed\xe2\xbf\xa0h\x00\xc0\x8b\xf1\xe2\xbf\xba\xc99\xa1\xb8\xf0\xe2\xbf\x1c\xbd]\xe9y\xea\xe2\xbfH\xa1^\x02\xd1\xdd\xe2\xbf\xd2/bF|\xc9\xe2\xbf\x06\x99w\xad\xdb\xab\xe2\xbf\xb6\xa8\xdf_\xcc\x82\xe2\xbf\x0c\xc0\xfd\xc9iK\xe2\xbf\x02\x17\xd7\xd9\xb5\x01\xe2\xbf\xbe\x91\xf7\x01\x0b\xa0\xe1\xbf\x9a\xb3\x0e\xe5B\x1e\xe1\xbfV^\xdf\x1fXp\xe0\xbf\xd1\x11+bT\x08\xdf\xbf\xc3e\x89go{\xdc\xbf\x15\xc6?\x0eM\xe1\xd8\xbf\xf3\xa5\xab\x15\x89\xa9\xd3\xbff\xf2\xe3\xccG\xbd\xc7\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00f\xf2\xe3\xccG\xbd\xc7\xbf\xf3\xa5\xab\x15\x89\xa9\xd3\xbf\x15\xc6?\x0eM\xe1\xd8\xbf\xc3e\x89go{\xdc\xbf\xd1\x11+bT\x08\xdf\xbfV^\xdf\x1fXp\xe0\xbf\x9a\xb3\x0e\xe5B\x1e\xe1\xbf\xbe\x91\xf7\x01\x0b\xa0\xe1\xbf\x02\x17\xd7\xd9\xb5\x01\xe2\xbf\x0c\xc0\xfd\xc9iK\xe2\xbf\xb6\xa8\xdf_\xcc\x82\xe2\xbf\x06\x99w\xad\xdb\xab\xe2\xbf\xd2/bF|\xc9\xe2\xbfH\xa1^\x02\xd1\xdd\xe2\xbf\x1c\xbd]\xe9y\xea\xe2\xbf\xba\xc99\xa1\xb8\xf0\xe2\xbf\xa0h\x00\xc0\x8b\xf1\xe2\xbf\xfa\x99\xba@\xc2\xed\xe2\xbf\x1c\x10\xd4\x08\x05\xe6\xe2\xbf\xfa\xaeZ\xe9\xe2\xda\xe2\xbf:\xb8\xd6\x1a\xd3\xcc\xe2\xbfBO\xd3\xb0<\xbc\xe2\xbf\xa4H\xbd\xabx\xa9\xe2\xbf\x12@\xcf6\xd3\x94\xe2\xbf(7\xcf\xcb\x8f~\xe2\xbf^\x95\x0e3\xe9f\xe2\xbf\xbe\x9aO+\x13N\xe2\xbf\x92\xbc\xbe\xd3:4\xe2\xbfj\xd1\xca\'\x89\x19\xe2\xbfn\x9e?W!\xfe\xe1\xbf\xb4\xa6$\xd8"\xe2\xe1\xbfJ+\xbdf\xa9\xc5\xe1\xbf\x88\xe4z\xd9\xcd\xa8\xe1\xbfd\xa5\x04\xb7\xa5\x8b\xe1\xbf\xca\x14)\nDn\xe1\xbf\xa4\xc3\xca\x9f\xbaP\xe1\xbf|]\x01\xf5\x173\xe1\xbf\x80\xd4\xf1\xb2i\x15\xe1\xbf\x84K\xe2p\xbb\xf7\xe0\xbf\xaar3\x1e\x17\xda\xe0\xbf\x18\xfaE\xaa\x86\xbc\xe0\xbf\x90\xc2\x9b\xf2\x11\x9f\xe0\xbf*:\xd1,\xbf\x81\xe0\xbfT\x88ub\x95d\xe0\xbft\xa8?!\x99G\xe0\xbfHO\xd9\xca\xcf*\xe0\xbf0b\r\xaf<\x0e\xe0\xbf\xc7\xff2\xe3\xc7\xe3\xdf\xbf\x85\xef\xb8H\x8f\xab\xdf\xbfU^B.\xd6s\xdf\xbf'
p112
tp113
baa(lp114
g2
(g3
(I0
tp115
g5
tp116
Rp117
(I1
(I102
tp118
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p119
tp120
bag2
(g3
(I0
tp121
g5
tp122
Rp123
(I1
(I102
tp124
g12
I00
S"\xc5f\xf9\xaa*@\xe1\xbf\x07K\xba~aW\xe1\xbf\r\x0f|2\xb8n\xe1\xbf\xcdpz\x0c+\x86\xe1\xbf\xdft\xfe~\xb5\x9d\xe1\xbf\xdf\x1fQ\xfcR\xb5\xe1\xbfc`\xcf\xb8\xfd\xcc\xe1\xbfU\xc8\xdc~\xaf\xe4\xe1\xbf\xf3\x8c\xe3\xaea\xfc\xe1\xbf\xcbph\x01\x0c\x14\xe2\xbfj6\xf0.\xa6+\xe2\xbf\x01\xd1 \xde%C\xe2\xbfn\x90\x99\x1f\x81Z\xe2\xbf\x84\x98!\x88\xabq\xe2\xbf\x13\xf7\x93n\x97\x88\xe2\xbf@]\xd2\xbf6\x9f\xe2\xbfz\xf3\xec\x82x\xb5\xe2\xbf+\xcc\x07\x81J\xcb\xe2\xbf\x0e\x87a\xdb\x98\xe0\xe2\xbf';g\xcdL\xf5\xe2\xbfx\xe9\x99TN\t\xe3\xbf\xf4P\xb6\xb4\x81\x1c\xe3\xbf\x86\x04\xa1\xb5\xc8.\xe3\xbfe\x0em9\x02@\xe3\xbfb}v\x94\x08P\xe3\xbfE4A\x9f\xb3^\xe3\xbf\xc1\xa7\xb4\xfc\xd4k\xe3\xbfz\n\xf4\x95:w\xe3\xbfP\xae\xa0v\xaa\x80\xe3\xbf\xb8\xd3\xb8\xde\xe4\x87\xe3\xbf\\\xc4\xcc\xf2\xa0\x8c\xe3\xbf\xbb\xed3l\x89\x8e\xe3\xbf\xd6=\x06\x03=\x8d\xe3\xbf\x0c\x89\xa7\xbcE\x88\xe3\xbf\xc1\xa4\xfc\x9b\x15\x7f\xe3\xbf5\xb7\n\xb2\xfcp\xe3\xbfQ/\xe66\x1a]\xe3\xbf\xbd\x1d\xe4~IB\xe3\xbf\x1c\x81q\x96\x04\x1f\xe3\xbf\x80Y\xb8\x08:\xf1\xe2\xbf\x82/\xabK\x0c\xb6\xe2\xbfMD\xe11ti\xe2\xbf[\n\x82\x83\xb2\x05\xe2\xbf\xbd\x8f\x10\xc4s\x82\xe1\xbf\x96\x9e\x9d\xd8m\xd3\xe0\xbf\x8c[\xa1\x841\xcc\xdf\xbf\x90}u3\xb7;\xdd\xbf\xc2;$\xe3H\x9b\xd9\xbf\xa8\x81\xe4\xf5UX\xd4\xbf\xe3\xcb\x16q\xc7\xde\xc8\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\xe3\xcb\x16q\xc7\xde\xc8\xbf\xa8\x81\xe4\xf5UX\xd4\xbf\xc2;$\xe3H\x9b\xd9\xbf\x90}u3\xb7;\xdd\xbf\x8c[\xa1\x841\xcc\xdf\xbf\x96\x9e\x9d\xd8m\xd3\xe0\xbf\xbd\x8f\x10\xc4s\x82\xe1\xbf[\n\x82\x83\xb2\x05\xe2\xbfMD\xe11ti\xe2\xbf\x82/\xabK\x0c\xb6\xe2\xbf\x80Y\xb8\x08:\xf1\xe2\xbf\x1c\x81q\x96\x04\x1f\xe3\xbf\xbd\x1d\xe4~IB\xe3\xbfQ/\xe66\x1a]\xe3\xbf5\xb7\n\xb2\xfcp\xe3\xbf\xc1\xa4\xfc\x9b\x15\x7f\xe3\xbf\x0c\x89\xa7\xbcE\x88\xe3\xbf\xd6=\x06\x03=\x8d\xe3\xbf\xbb\xed3l\x89\x8e\xe3\xbf\\\xc4\xcc\xf2\xa0\x8c\xe3\xbf\xb8\xd3\xb8\xde\xe4\x87\xe3\xbfP\xae\xa0v\xaa\x80\xe3\xbfz\n\xf4\x95:w\xe3\xbf\xc1\xa7\xb4\xfc\xd4k\xe3\xbfE4A\x9f\xb3^\xe3\xbfb}v\x94\x08P\xe3\xbfe\x0em9\x02@\xe3\xbf\x86\x04\xa1\xb5\xc8.\xe3\xbf\xf4P\xb6\xb4\x81\x1c\xe3\xbfx\xe9\x99TN\t\xe3\xbf';g\xcdL\xf5\xe2\xbf\x0e\x87a\xdb\x98\xe0\xe2\xbf+\xcc\x07\x81J\xcb\xe2\xbfz\xf3\xec\x82x\xb5\xe2\xbf@]\xd2\xbf6\x9f\xe2\xbf\x13\xf7\x93n\x97\x88\xe2\xbf\x84\x98!\x88\xabq\xe2\xbfn\x90\x99\x1f\x81Z\xe2\xbf\x01\xd1 \xde%C\xe2\xbfj6\xf0.\xa6+\xe2\xbf\xcbph\x01\x0c\x14\xe2\xbf\xf3\x8c\xe3\xaea\xfc\xe1\xbfU\xc8\xdc~\xaf\xe4\xe1\xbfc`\xcf\xb8\xfd\xcc\xe1\xbf\xdf\x1fQ\xfcR\xb5\xe1\xbf\xdft\xfe~\xb5\x9d\xe1\xbf\xcdpz\x0c+\x86\xe1\xbf\r\x0f|2\xb8n\xe1\xbf\x07K\xba~aW\xe1\xbf\xc5f\xf9\xaa*@\xe1\xbf"
p125
tp126
baa(lp127
g2
(g3
(I0
tp128
g5
tp129
Rp130
(I1
(I102
tp131
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p132
tp133
bag2
(g3
(I0
tp134
g5
tp135
Rp136
(I1
(I102
tp137
g12
I00
S"z\n^\xe7\xcdo\xe4\xbfJ\x97\x9d\x8cTy\xe4\xbf\xdf\xf1\xf5\xc9\x99\x82\xe4\xbf'\xc2\xb6\xa7\x98\x8b\xe4\xbf\xba\xf6<ZK\x94\xe4\xbf\x847\xd8\xe9\xac\x9c\xe4\xbf\xc5\xb9\xf2\xb6\xb6\xa4\xe4\xbfi%\xdc\xc9c\xac\xe4\xbf\xb2\xaf\xfe\x82\xad\xb3\xe4\xbf\x87\xea\xbd\xac\x8d\xba\xe4\xbf\xd3g}\x11\xfe\xc0\xe4\xbf\x81\xb9\xa0{\xf8\xc6\xe4\xbfu[\x9fwu\xcc\xe4\xbfH<\xd69o\xd1\xe4\xbf\xdd\xd7\xbcN\xde\xd5\xe4\xbf\xc8\x06\xc4\xac\xbb\xd9\xe4\xbf\x99\xa1\\J\x00\xdd\xe4\xbf\xe4\x80\xf7\x1d\xa5\xdf\xe4\xbf\x8a\n v\xa1\xe1\xe4\xbf\xc3]Tu\xed\xe2\xe4\xbfn\xca3,\x7f\xe3\xe4\xbf\x13\xfdV\x15M\xe3\xe4\xbf/`\x92\xf1I\xe2\xe4\xbf>^\xba\x81h\xe0\xe4\xbf\xfd\xac\xf9$\x96\xdd\xe4\xbf\xcc\x1c\xb0\xea\xbc\xd9\xe4\xbfI\xc9\x93\x80\xc1\xd4\xe4\xbfK\xd7\xecx\x7f\xce\xe4\xbf.\x18\x9c\xe0\xc8\xc6\xe4\xbf\xd0\xc7V\x85b\xbd\xe4\xbf$\xa7\xdb\xa5\x00\xb2\xe4\xbf*\xa4B\xfaA\xa4\xe4\xbf\x87\xdeE&\xab\x93\xe4\xbfk9\xa5\x83\xa0\x7f\xe4\xbf+4\x97\x18_g\xe4\xbf\xc2\x96a\x12\xf3I\xe4\xbf\x04O\x13.,&\xe4\xbf\x07\x99\x94\xbf\x8c\xfa\xe3\xbf\xc1\xee\x84\xe3+\xc5\xe3\xbf\x1e\x8e\xc5\xed\x8c\x83\xe3\xbfZ\x1f\x03\xf8V2\xe3\xbfY\\\xc0m\xf4\xcc\xe2\xbf\x1eT\xd7D\x0bM\xe2\xbf\xac\xc0\x1e\xff\xe2\xa9\xe1\xbf\x90\x8e\xb1\x97\xb0\xd7\xe0\xbf\x1e38\xa6\xe8\x8c\xdf\xbfE^\x88\x8d\x89\xbe\xdc\xbfP\xfa~bZ\xfb\xd8\xbf!bn\xd8n\xc2\xd3\xbf\x82\xde\x03Go4\xc8\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x82\xde\x03Go4\xc8\xbf!bn\xd8n\xc2\xd3\xbfP\xfa~bZ\xfb\xd8\xbfE^\x88\x8d\x89\xbe\xdc\xbf\x1e38\xa6\xe8\x8c\xdf\xbf\x90\x8e\xb1\x97\xb0\xd7\xe0\xbf\xac\xc0\x1e\xff\xe2\xa9\xe1\xbf\x1eT\xd7D\x0bM\xe2\xbfY\\\xc0m\xf4\xcc\xe2\xbfZ\x1f\x03\xf8V2\xe3\xbf\x1e\x8e\xc5\xed\x8c\x83\xe3\xbf\xc1\xee\x84\xe3+\xc5\xe3\xbf\x07\x99\x94\xbf\x8c\xfa\xe3\xbf\x04O\x13.,&\xe4\xbf\xc2\x96a\x12\xf3I\xe4\xbf+4\x97\x18_g\xe4\xbfk9\xa5\x83\xa0\x7f\xe4\xbf\x87\xdeE&\xab\x93\xe4\xbf*\xa4B\xfaA\xa4\xe4\xbf$\xa7\xdb\xa5\x00\xb2\xe4\xbf\xd0\xc7V\x85b\xbd\xe4\xbf.\x18\x9c\xe0\xc8\xc6\xe4\xbfK\xd7\xecx\x7f\xce\xe4\xbfI\xc9\x93\x80\xc1\xd4\xe4\xbf\xcc\x1c\xb0\xea\xbc\xd9\xe4\xbf\xfd\xac\xf9$\x96\xdd\xe4\xbf>^\xba\x81h\xe0\xe4\xbf/`\x92\xf1I\xe2\xe4\xbf\x13\xfdV\x15M\xe3\xe4\xbfn\xca3,\x7f\xe3\xe4\xbf\xc3]Tu\xed\xe2\xe4\xbf\x8a\n v\xa1\xe1\xe4\xbf\xe4\x80\xf7\x1d\xa5\xdf\xe4\xbf\x99\xa1\\J\x00\xdd\xe4\xbf\xc8\x06\xc4\xac\xbb\xd9\xe4\xbf\xdd\xd7\xbcN\xde\xd5\xe4\xbfH<\xd69o\xd1\xe4\xbfu[\x9fwu\xcc\xe4\xbf\x81\xb9\xa0{\xf8\xc6\xe4\xbf\xd3g}\x11\xfe\xc0\xe4\xbf\x87\xea\xbd\xac\x8d\xba\xe4\xbf\xb2\xaf\xfe\x82\xad\xb3\xe4\xbfi%\xdc\xc9c\xac\xe4\xbf\xc5\xb9\xf2\xb6\xb6\xa4\xe4\xbf\x847\xd8\xe9\xac\x9c\xe4\xbf\xba\xf6<ZK\x94\xe4\xbf'\xc2\xb6\xa7\x98\x8b\xe4\xbf\xdf\xf1\xf5\xc9\x99\x82\xe4\xbfJ\x97\x9d\x8cTy\xe4\xbfz\n^\xe7\xcdo\xe4\xbf"
p138
tp139
baa(lp140
g2
(g3
(I0
tp141
g5
tp142
Rp143
(I1
(I102
tp144
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p145
tp146
bag2
(g3
(I0
tp147
g5
tp148
Rp149
(I1
(I102
tp150
g12
I00
S"\x0c(\xa3I;-\xea\xbf\x0e_\xdc\x1eG.\xea\xbf(\x053'A/\xea\xbf\x9be\xfd\x00$0\xea\xbf\xa8\xcb\x91J\xea0\xea\xbf8\xb3g\x90\x8c1\xea\xbf\xd7\xde\x03\x8b\x022\xea\xbfb\x9e\x05KB2\xea\xbfYr-\xcf?2\xea\xbf>\xdb;\x16\xef1\xea\xbf.t&\xcf@1\xea\xbf\x9f{\xe9>%0\xea\xbf\xa6`\xa2\x98\x8a.\xea\xbfW|\x82\xd1],\xea\xbfjn\xc8\n\x8b)\xea\xbf\xecc\xcd\xbd\xfc%\xea\xbf\xe6\x9f\xd6\xa1\x9e!\xea\xbf\xba\xf2C\xc6Z\x1c\xea\xbfz\xb5F \x1e\x16\xea\xbf\x8a\xe4\x16;\xd5\x0e\xea\xbf\x06\x05\xbe\x87o\x06\xea\xbffk$\x89\xde\xfc\xe9\xbf\x80;\x11\xd4\x15\xf2\xe9\xbf\xd2\xf5Dg\t\xe6\xe9\xbf,\xa8\x9a\x99\xab\xd8\xe9\xbfN\x08=\xca\xe9\xc9\xe9\xbf(\xbf\xfc\xfe\xa6\xb9\xe9\xbf\x12\x88\xce\x06\xb4\xa7\xe9\xbf[\xddc\xf4\xc5\x93\xe9\xbf~\x17\xa9@n}\xe9\xbf\x08\xd3P\x19\x12d\xe9\xbf\x82\xae\x0f\xa7\xe6F\xe9\xbf,\xbd\x81\xb5\xf2$\xe9\xbf\x802B0\x1d\xfd\xe8\xbf\x13\xc7\xf5s<\xce\xe8\xbf\x97\xcd\xb5\x8e/\x97\xe8\xbf\x01\xe3p/\xe8V\xe8\xbfhTv\xf4a\x0c\xe8\xbf\xd8-\xd2\xbf|\xb6\xe7\xbf\xbeNs{\xbaS\xe7\xbf\xe2WC\xd1\xdd\xe1\xe6\xbf\xda\x96\xf7k]]\xe6\xbf\x03\x0e\x19\xe3\xa3\xc0\xe5\xbf+1@W\x19\x03\xe5\xbf\x1f<O\x0e\xfa\x17\xe4\xbf\x0bc<D\xd4\xec\xe2\xbf8\xec\x17\xf8\x15g\xe1\xbf\xf9(w5\x8e\xbb\xde\xbff&*f\xe5\x07\xd9\xbf\x84\xa7\xe8\xae\x9fE\xd0\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x84\xa7\xe8\xae\x9fE\xd0\xbff&*f\xe5\x07\xd9\xbf\xf9(w5\x8e\xbb\xde\xbf8\xec\x17\xf8\x15g\xe1\xbf\x0bc<D\xd4\xec\xe2\xbf\x1f<O\x0e\xfa\x17\xe4\xbf+1@W\x19\x03\xe5\xbf\x03\x0e\x19\xe3\xa3\xc0\xe5\xbf\xda\x96\xf7k]]\xe6\xbf\xe2WC\xd1\xdd\xe1\xe6\xbf\xbeNs{\xbaS\xe7\xbf\xd8-\xd2\xbf|\xb6\xe7\xbfhTv\xf4a\x0c\xe8\xbf\x01\xe3p/\xe8V\xe8\xbf\x97\xcd\xb5\x8e/\x97\xe8\xbf\x13\xc7\xf5s<\xce\xe8\xbf\x802B0\x1d\xfd\xe8\xbf,\xbd\x81\xb5\xf2$\xe9\xbf\x82\xae\x0f\xa7\xe6F\xe9\xbf\x08\xd3P\x19\x12d\xe9\xbf~\x17\xa9@n}\xe9\xbf[\xddc\xf4\xc5\x93\xe9\xbf\x12\x88\xce\x06\xb4\xa7\xe9\xbf(\xbf\xfc\xfe\xa6\xb9\xe9\xbfN\x08=\xca\xe9\xc9\xe9\xbf,\xa8\x9a\x99\xab\xd8\xe9\xbf\xd2\xf5Dg\t\xe6\xe9\xbf\x80;\x11\xd4\x15\xf2\xe9\xbffk$\x89\xde\xfc\xe9\xbf\x06\x05\xbe\x87o\x06\xea\xbf\x8a\xe4\x16;\xd5\x0e\xea\xbfz\xb5F \x1e\x16\xea\xbf\xba\xf2C\xc6Z\x1c\xea\xbf\xe6\x9f\xd6\xa1\x9e!\xea\xbf\xecc\xcd\xbd\xfc%\xea\xbfjn\xc8\n\x8b)\xea\xbfW|\x82\xd1],\xea\xbf\xa6`\xa2\x98\x8a.\xea\xbf\x9f{\xe9>%0\xea\xbf.t&\xcf@1\xea\xbf>\xdb;\x16\xef1\xea\xbfYr-\xcf?2\xea\xbfb\x9e\x05KB2\xea\xbf\xd7\xde\x03\x8b\x022\xea\xbf8\xb3g\x90\x8c1\xea\xbf\xa8\xcb\x91J\xea0\xea\xbf\x9be\xfd\x00$0\xea\xbf(\x053'A/\xea\xbf\x0e_\xdc\x1eG.\xea\xbf\x0c(\xa3I;-\xea\xbf"
p151
tp152
baa(lp153
g2
(g3
(I0
tp154
g5
tp155
Rp156
(I1
(I102
tp157
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p158
tp159
bag2
(g3
(I0
tp160
g5
tp161
Rp162
(I1
(I102
tp163
g12
I00
S'\xec\xdc\x9c\x01\xa2\xa1\xe2\xbf\xfa\x91\xa5p\xb7\x9c\xe2\xbfP\xbe\xd4v\xe1\x97\xe2\xbf\x8b\xb0\x07\x97\x03\x93\xe2\xbf?\xa2\xa8\x90\xff\x8d\xe2\xbf\xd5^>P\xb6\x88\xe2\xbfc\xe9\x82e\t\x83\xe2\xbf[\\\xa9\n\xdd|\xe2\xbf\xbe\x94\xe5\xf0\x18v\xe2\xbf\x16p\x89\xb4\xa7n\xe2\xbf\xca\xa0@Svf\xe2\xbfq\xe5/\xddr]\xe2\xbfL\x05l\x1a\x8bS\xe2\xbfq\r\xa8}\xadH\xe2\xbfUx\x0b\xcb\xca<\xe2\xbf\xd0tS6\xd7/\xe2\xbf\x16=G\x84\xc9!\xe2\xbf\xb4\x93km\x99\x12\xe2\xbf\x8c@\xb6\x00>\x02\xe2\xbf\x1d&R\xfd\xaa\xf0\xe1\xbf\x85A\x9f\xd2\xd0\xdd\xe1\xbf\xdc\x01\xbb\xb3\x9d\xc9\xe1\xbf\x81\xaf[\xae\xfc\xb3\xe1\xbf\xc3\xc20\xda\xd2\x9c\xe1\xbf\xd4\xd8\xec\xb9\xfe\x83\xe1\xbf|\xc9\x1d\x87Wi\xe1\xbf\x12E\xc2q\xadL\xe1\xbf| \xc8"\xc8-\xe1\xbfxu\xc6\xb4d\x0c\xe1\xbfLaa\xde5\xe8\xe0\xbfd\x8c\xdf\x01\xe1\xc0\xe0\xbf\xf7)\x16;\xfc\x95\xe0\xbf\xa6\xb03O\x0bg\xe0\xbfl\xbe:4{3\xe0\xbf\xc6\xdd\x9c\x9c:\xf5\xdf\xbf\x00m\xb7"@w\xdf\xbf;4P5\x0c\xeb\xde\xbf\xa9\x95\xde\x875N\xde\xbf\xdf\xa2\x7f\x8f\xc5\x9d\xdd\xbfTL \xc2\x12\xd6\xdc\xbffS,\x8e\x92\xf2\xdb\xbf\t\x93\x9d\x81\xa8\xed\xda\xbf\x99\xfe\x04\x9b\x82\xc0\xd9\xbf\x188\xdel*c\xd8\xbf\xb2!\xb7f\xf2\xcc\xd6\xbf\x89\xec\x8b)P\xf4\xd4\xbf\x96\xee\xa0\xe8\x94\xcf\xd2\xbf\xc5\x8f\x8e\xc3u}\xd0\xbf\xf6E\x8f1\x03\x95\xc8\xbfh<\xa6\x12Y-\xbd\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00h<\xa6\x12Y-\xbd\xbf\xf6E\x8f1\x03\x95\xc8\xbf\xc5\x8f\x8e\xc3u}\xd0\xbf\x96\xee\xa0\xe8\x94\xcf\xd2\xbf\x89\xec\x8b)P\xf4\xd4\xbf\xb2!\xb7f\xf2\xcc\xd6\xbf\x188\xdel*c\xd8\xbf\x99\xfe\x04\x9b\x82\xc0\xd9\xbf\t\x93\x9d\x81\xa8\xed\xda\xbffS,\x8e\x92\xf2\xdb\xbfTL \xc2\x12\xd6\xdc\xbf\xdf\xa2\x7f\x8f\xc5\x9d\xdd\xbf\xa9\x95\xde\x875N\xde\xbf;4P5\x0c\xeb\xde\xbf\x00m\xb7"@w\xdf\xbf\xc6\xdd\x9c\x9c:\xf5\xdf\xbfl\xbe:4{3\xe0\xbf\xa6\xb03O\x0bg\xe0\xbf\xf7)\x16;\xfc\x95\xe0\xbfd\x8c\xdf\x01\xe1\xc0\xe0\xbfLaa\xde5\xe8\xe0\xbfxu\xc6\xb4d\x0c\xe1\xbf| \xc8"\xc8-\xe1\xbf\x12E\xc2q\xadL\xe1\xbf|\xc9\x1d\x87Wi\xe1\xbf\xd4\xd8\xec\xb9\xfe\x83\xe1\xbf\xc3\xc20\xda\xd2\x9c\xe1\xbf\x81\xaf[\xae\xfc\xb3\xe1\xbf\xdc\x01\xbb\xb3\x9d\xc9\xe1\xbf\x85A\x9f\xd2\xd0\xdd\xe1\xbf\x1d&R\xfd\xaa\xf0\xe1\xbf\x8c@\xb6\x00>\x02\xe2\xbf\xb4\x93km\x99\x12\xe2\xbf\x16=G\x84\xc9!\xe2\xbf\xd0tS6\xd7/\xe2\xbfUx\x0b\xcb\xca<\xe2\xbfq\r\xa8}\xadH\xe2\xbfL\x05l\x1a\x8bS\xe2\xbfq\xe5/\xddr]\xe2\xbf\xca\xa0@Svf\xe2\xbf\x16p\x89\xb4\xa7n\xe2\xbf\xbe\x94\xe5\xf0\x18v\xe2\xbf[\\\xa9\n\xdd|\xe2\xbfc\xe9\x82e\t\x83\xe2\xbf\xd5^>P\xb6\x88\xe2\xbf?\xa2\xa8\x90\xff\x8d\xe2\xbf\x8b\xb0\x07\x97\x03\x93\xe2\xbfP\xbe\xd4v\xe1\x97\xe2\xbf\xfa\x91\xa5p\xb7\x9c\xe2\xbf\xec\xdc\x9c\x01\xa2\xa1\xe2\xbf'
p164
tp165
baa(lp166
g2
(g3
(I0
tp167
g5
tp168
Rp169
(I1
(I102
tp170
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p171
tp172
bag2
(g3
(I0
tp173
g5
tp174
Rp175
(I1
(I102
tp176
g12
I00
S'pE\x01\x17\x82\xb6\xe9\xbf5\x06\x08j\xa1\xab\xe9\xbf\xc2\xaa\x13\x93\x80\xa0\xe9\xbfA"3\xf9\xe1\x94\xe9\xbfo"\x91\xfb\xb2\x88\xe9\xbf\xc0-\xc8\x04-|\xe9\xbfr\xd2\xb8\x91\x18o\xe9\xbf\xb0\xe3\xa7iQa\xe9\xbf\xedE\x9a\xb7\x10S\xe9\xbf\x87\x8eE\t(D\xe9\xbf(t\x9a\xe2N4\xe9\xbf\xa7,H \xda#\xe9\xbf\x18\xb9\x8a\x98\xcf\x12\xe9\xbf\xbd|\x13\xd9g\x00\xe9\xbfa\x0e\xe6;\x18\xee\xe8\xbf6C\xda\xd0\xbb\xdd\xe8\xbf7\x8d\xb1S\x18\xcc\xe8\xbf\x1b\xd3\xe1\xb6!\xc7\xe8\xbf~l/n \xee\xe8\xbf\xac\xfc!\xa5\x93\x00\xe9\xbff+\xa8{G\xe5\xe8\xbf\x81k\xff\xa7\xe2\x94\xe8\xbf\x93z\x16\x1e\x90%\xe8\xbf\xabTs(\x1e\xf7\xe7\xbf\xf4v&Bb\xd6\xe7\xbfy\x13\xd2\x91\xa1\xb3\xe7\xbf\xb5\xfa%E\xdb\x8d\xe7\xbf\xe8\xd8a\xbd!e\xe7\xbf\x17\xf6\'\x16^9\xe7\xbf\xcf\xda\xd3\x83W\n\xe7\xbfPR\xf2\xff\xbe\xd7\xe6\xbf\x99\xdd:\xe32\xa1\xe6\xbf\x0eg\xfdp>f\xe6\xbf\x1fhM&W&\xe6\xbf1\xf3\xbb\x82\xd7\xe0\xe5\xbf\x90\x043\xef\xfa\x94\xe5\xbfE\xa6\xbcR\xd1A\xe5\xbf\xa4E\xa7k6\xe6\xe4\xbf]"\xa3\x02\xc0\x80\xe4\xbf0\xac<R\xa6\x0f\xe4\xbfk\x1a\nA\xa1\x90\xe3\xbf@\xe5\xdbv\xb5\x00\xe3\xbf\xa9Z\xa3\x1f\xe6[\xe2\xbf\x83\xe6<\x96\xa8\x9c\xe1\xbf\x16\xb3&\x88\xe9\xba\xe0\xbf\xb1\xc3\\\x9adW\xdf\xbf\x19\xc3\xdd\xf9\xa6\xb9\xdc\xbf3\xec\x88\x0c\xa5X\xd9\xbf:#|\xcc\xc2\xb8\xd4\xbfp\x10\xb9\x9c\xa5\x88\xcb\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00p\x10\xb9\x9c\xa5\x88\xcb\xbf:#|\xcc\xc2\xb8\xd4\xbf3\xec\x88\x0c\xa5X\xd9\xbf\x19\xc3\xdd\xf9\xa6\xb9\xdc\xbf\xb1\xc3\\\x9adW\xdf\xbf\x16\xb3&\x88\xe9\xba\xe0\xbf\x83\xe6<\x96\xa8\x9c\xe1\xbf\xa9Z\xa3\x1f\xe6[\xe2\xbf@\xe5\xdbv\xb5\x00\xe3\xbfk\x1a\nA\xa1\x90\xe3\xbf0\xac<R\xa6\x0f\xe4\xbf]"\xa3\x02\xc0\x80\xe4\xbf\xa4E\xa7k6\xe6\xe4\xbfE\xa6\xbcR\xd1A\xe5\xbf\x90\x043\xef\xfa\x94\xe5\xbf1\xf3\xbb\x82\xd7\xe0\xe5\xbf\x1fhM&W&\xe6\xbf\x0eg\xfdp>f\xe6\xbf\x99\xdd:\xe32\xa1\xe6\xbfPR\xf2\xff\xbe\xd7\xe6\xbf\xcf\xda\xd3\x83W\n\xe7\xbf\x17\xf6\'\x16^9\xe7\xbf\xe8\xd8a\xbd!e\xe7\xbf\xb5\xfa%E\xdb\x8d\xe7\xbfy\x13\xd2\x91\xa1\xb3\xe7\xbf\xf4v&Bb\xd6\xe7\xbf\xabTs(\x1e\xf7\xe7\xbf\x93z\x16\x1e\x90%\xe8\xbf\x81k\xff\xa7\xe2\x94\xe8\xbff+\xa8{G\xe5\xe8\xbf\xac\xfc!\xa5\x93\x00\xe9\xbf~l/n \xee\xe8\xbf\x1b\xd3\xe1\xb6!\xc7\xe8\xbf7\x8d\xb1S\x18\xcc\xe8\xbf6C\xda\xd0\xbb\xdd\xe8\xbfa\x0e\xe6;\x18\xee\xe8\xbf\xbd|\x13\xd9g\x00\xe9\xbf\x18\xb9\x8a\x98\xcf\x12\xe9\xbf\xa7,H \xda#\xe9\xbf(t\x9a\xe2N4\xe9\xbf\x87\x8eE\t(D\xe9\xbf\xedE\x9a\xb7\x10S\xe9\xbf\xb0\xe3\xa7iQa\xe9\xbfr\xd2\xb8\x91\x18o\xe9\xbf\xc0-\xc8\x04-|\xe9\xbfo"\x91\xfb\xb2\x88\xe9\xbfA"3\xf9\xe1\x94\xe9\xbf\xc2\xaa\x13\x93\x80\xa0\xe9\xbf5\x06\x08j\xa1\xab\xe9\xbfpE\x01\x17\x82\xb6\xe9\xbf'
p177
tp178
baa(lp179
g2
(g3
(I0
tp180
g5
tp181
Rp182
(I1
(I102
tp183
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p184
tp185
bag2
(g3
(I0
tp186
g5
tp187
Rp188
(I1
(I102
tp189
g12
I00
S'{&h\xf8Vv\xe8\xbf)\xc6b\xe3\x85m\xe8\xbfs\xf8U3\x1fd\xe8\xbf\xab|\x12\x1e\tZ\xe8\xbf\\\xf4\xcd\xc8\xccO\xe8\xbf\xa6\xc9H\x02[E\xe8\xbf\xb0\xf8\xf6\x81\xb39\xe8\xbf^\r6!`-\xe8\xbfT\x98 \xe1\xbd"\xe8\xbf0\x91\x9c\xdf\xee\x18\xe8\xbf\xd0\xf4\xb6f+\x0b\xe8\xbfz\xb2\nBx\x07\xe8\xbf\xfa\xea\xbeTt-\xe8\xbf\xc0O\x9a\x10c[\xe8\xbfX\x99\x8a\x195=\xe8\xbf~#\xac\xc7?=\xe8\xbf\x1a\xe7{S\x8e\xd9\xe7\xbfA\xf1\xb3\xe5\xc4\x83\xe7\xbf\xcdp470g\xe7\xbf\\w\x8ey\xdcR\xe7\xbf\xa4\xce\x94\x14\x8f<\xe7\xbf\xe5\xde\xe8C\x11$\xe7\xbf\r\'\x18\xd6\xa6\t\xe7\xbf\xfa1l]^\xed\xe6\xbf\x1e3\xeb\x7f\'\xcf\xe6\xbf\xaf\xd2=_\xe1\xae\xe6\xbf\xc0\xcc\x80\xae`\x8c\xe6\xbfE\xa5\xc6/qg\xe6\xbf\x10w\xe2\xd3\xd5?\xe6\xbf**\x0e\xf1G\x15\xe6\xbf\x1e\x01\x05\x9bu\xe7\xe5\xbf\xf2\xa8V\xa6\xff\xb5\xe5\xbft\xb0\x95\xc2v\x80\xe5\xbf\xd8\x04\xf7\xeaWF\xe5\xbf\xfcG\x9e\xa3\x07\x07\xe5\xbf\xa5\xd4\xd2y\xcb\xc1\xe4\xbf\x0f\xe3\xee|\xc1u\xe4\xbf\xc4`\xa8P\xd5!\xe4\xbf\xb2\x90c@\xae\xc4\xe3\xbf;\x12Mw\x9a\\\xe3\xbf^\x8e_\x86k\xe7\xe2\xbf\x081\x94yCb\xe2\xbf\x12\x98{\x8d\x1b\xc9\xe1\xbf\x1e#\xdd?\xba\x16\xe1\xbf2\xf4\xfb\xcb\x0eE\xe0\xbf1\x8a\xe1\xa7?\x8b\xde\xbf[9\x92K\xed\x0c\xdc\xbf\xbb\x82GT\xb9\xca\xd8\xbf\x82l\x993\xf2}\xd4\xbf\xb8vC\xbb}3\xca\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\xb8vC\xbb}3\xca\xbf\x82l\x993\xf2}\xd4\xbf\xbb\x82GT\xb9\xca\xd8\xbf[9\x92K\xed\x0c\xdc\xbf1\x8a\xe1\xa7?\x8b\xde\xbf2\xf4\xfb\xcb\x0eE\xe0\xbf\x1e#\xdd?\xba\x16\xe1\xbf\x12\x98{\x8d\x1b\xc9\xe1\xbf\x081\x94yCb\xe2\xbf^\x8e_\x86k\xe7\xe2\xbf;\x12Mw\x9a\\\xe3\xbf\xb2\x90c@\xae\xc4\xe3\xbf\xc4`\xa8P\xd5!\xe4\xbf\x0f\xe3\xee|\xc1u\xe4\xbf\xa5\xd4\xd2y\xcb\xc1\xe4\xbf\xfcG\x9e\xa3\x07\x07\xe5\xbf\xd8\x04\xf7\xeaWF\xe5\xbft\xb0\x95\xc2v\x80\xe5\xbf\xf2\xa8V\xa6\xff\xb5\xe5\xbf\x1e\x01\x05\x9bu\xe7\xe5\xbf**\x0e\xf1G\x15\xe6\xbf\x10w\xe2\xd3\xd5?\xe6\xbfE\xa5\xc6/qg\xe6\xbf\xc0\xcc\x80\xae`\x8c\xe6\xbf\xaf\xd2=_\xe1\xae\xe6\xbf\x1e3\xeb\x7f\'\xcf\xe6\xbf\xfa1l]^\xed\xe6\xbf\r\'\x18\xd6\xa6\t\xe7\xbf\xe5\xde\xe8C\x11$\xe7\xbf\xa4\xce\x94\x14\x8f<\xe7\xbf\\w\x8ey\xdcR\xe7\xbf\xcdp470g\xe7\xbfA\xf1\xb3\xe5\xc4\x83\xe7\xbf\x1a\xe7{S\x8e\xd9\xe7\xbf~#\xac\xc7?=\xe8\xbfX\x99\x8a\x195=\xe8\xbf\xc0O\x9a\x10c[\xe8\xbf\xfa\xea\xbeTt-\xe8\xbfz\xb2\nBx\x07\xe8\xbf\xd0\xf4\xb6f+\x0b\xe8\xbf0\x91\x9c\xdf\xee\x18\xe8\xbfT\x98 \xe1\xbd"\xe8\xbf^\r6!`-\xe8\xbf\xb0\xf8\xf6\x81\xb39\xe8\xbf\xa6\xc9H\x02[E\xe8\xbf\\\xf4\xcd\xc8\xccO\xe8\xbf\xab|\x12\x1e\tZ\xe8\xbfs\xf8U3\x1fd\xe8\xbf)\xc6b\xe3\x85m\xe8\xbf{&h\xf8Vv\xe8\xbf'
p190
tp191
baa(lp192
g2
(g3
(I0
tp193
g5
tp194
Rp195
(I1
(I102
tp196
g12
I00
S'\x00\x00\x00\x00\x00\x00$\xc0\xb4\xc8v\xbe\x9f\x9a#\xc0h\x91\xed|?5#\xc0\x1cZd;\xdf\xcf"\xc0\xd1"\xdb\xf9~j"\xc0\x85\xebQ\xb8\x1e\x05"\xc0:\xb4\xc8v\xbe\x9f!\xc0\xee|?5^:!\xc0\xa2E\xb6\xf3\xfd\xd4 \xc0V\x0e-\xb2\x9do \xc0\n\xd7\xa3p=\n \xc0~?5^\xbaI\x1f\xc0\xe6\xd0"\xdb\xf9~\x1e\xc0Ob\x10X9\xb4\x1d\xc0\xb7\xf3\xfd\xd4x\xe9\x1c\xc0\x1f\x85\xebQ\xb8\x1e\x1c\xc0\x88\x16\xd9\xce\xf7S\x1b\xc0\xf1\xa7\xc6K7\x89\x1a\xc0Y9\xb4\xc8v\xbe\x19\xc0\xc1\xca\xa1E\xb6\xf3\x18\xc0*\\\x8f\xc2\xf5(\x18\xc0\x92\xed|?5^\x17\xc0\xfb~j\xbct\x93\x16\xc0c\x10X9\xb4\xc8\x15\xc0\xcc\xa1E\xb6\xf3\xfd\x14\xc0433333\x14\xc0\x9c\xc4 \xb0rh\x13\xc0\x05V\x0e-\xb2\x9d\x12\xc0m\xe7\xfb\xa9\xf1\xd2\x11\xc0\xd6x\xe9&1\x08\x11\xc0>\n\xd7\xa3p=\x10\xc0L7\x89A`\xe5\x0e\xc0\x1dZd;\xdfO\r\xc0\xed|?5^\xba\x0b\xc0\xbf\x9f\x1a/\xdd$\n\xc0\x90\xc2\xf5(\\\x8f\x08\xc0`\xe5\xd0"\xdb\xf9\x06\xc02\x08\xac\x1cZd\x05\xc0\x02+\x87\x16\xd9\xce\x03\xc0\xd3Mb\x10X9\x02\xc0\xa3p=\n\xd7\xa3\x00\xc0\xea&1\x08\xac\x1c\xfe\xbf\x8cl\xe7\xfb\xa9\xf1\xfa\xbf.\xb2\x9d\xef\xa7\xc6\xf7\xbf\xcf\xf7S\xe3\xa5\x9b\xf4\xbfq=\n\xd7\xa3p\xf1\xbf&\x06\x81\x95C\x8b\xec\xbfi\x91\xed|?5\xe6\xbfX9\xb4\xc8v\xbe\xdf\xbf\xe0O\x8d\x97n\x12\xd3\xbf\x9a\x99\x99\x99\x99\x99\xb9\xbf\x9a\x99\x99\x99\x99\x99\xb9?\xe0O\x8d\x97n\x12\xd3?X9\xb4\xc8v\xbe\xdf?i\x91\xed|?5\xe6?&\x06\x81\x95C\x8b\xec?q=\n\xd7\xa3p\xf1?\xcf\xf7S\xe3\xa5\x9b\xf4?.\xb2\x9d\xef\xa7\xc6\xf7?\x8cl\xe7\xfb\xa9\xf1\xfa?\xea&1\x08\xac\x1c\xfe?\xa3p=\n\xd7\xa3\x00@\xd3Mb\x10X9\x02@\x02+\x87\x16\xd9\xce\x03@2\x08\xac\x1cZd\x05@`\xe5\xd0"\xdb\xf9\x06@\x90\xc2\xf5(\\\x8f\x08@\xbf\x9f\x1a/\xdd$\n@\xed|?5^\xba\x0b@\x1dZd;\xdfO\r@L7\x89A`\xe5\x0e@>\n\xd7\xa3p=\x10@\xd6x\xe9&1\x08\x11@m\xe7\xfb\xa9\xf1\xd2\x11@\x05V\x0e-\xb2\x9d\x12@\x9c\xc4 \xb0rh\x13@433333\x14@\xcc\xa1E\xb6\xf3\xfd\x14@c\x10X9\xb4\xc8\x15@\xfb~j\xbct\x93\x16@\x92\xed|?5^\x17@*\\\x8f\xc2\xf5(\x18@\xc1\xca\xa1E\xb6\xf3\x18@Y9\xb4\xc8v\xbe\x19@\xf1\xa7\xc6K7\x89\x1a@\x88\x16\xd9\xce\xf7S\x1b@\x1f\x85\xebQ\xb8\x1e\x1c@\xb7\xf3\xfd\xd4x\xe9\x1c@Ob\x10X9\xb4\x1d@\xe6\xd0"\xdb\xf9~\x1e@~?5^\xbaI\x1f@\n\xd7\xa3p=\n @V\x0e-\xb2\x9do @\xa2E\xb6\xf3\xfd\xd4 @\xee|?5^:!@:\xb4\xc8v\xbe\x9f!@\x85\xebQ\xb8\x1e\x05"@\xd1"\xdb\xf9~j"@\x1cZd;\xdf\xcf"@h\x91\xed|?5#@\xb4\xc8v\xbe\x9f\x9a#@\x00\x00\x00\x00\x00\x00$@'
p197
tp198
bag2
(g3
(I0
tp199
g5
tp200
Rp201
(I1
(I102
tp202
g12
I00
S'\xb2)}\xcc\n\xdb\xeb\xbf\x842J\xd2\xd5\xd2\xeb\xbfL-\x0b\xf7T\xca\xeb\xbf\xf9\x06/f\xb4\xc1\xeb\xbf\xd5|\xf1\x10w\xb8\xeb\xbf6\xd2\xf0\xc7l\xae\xeb\xbf\x90\xcbc H\xa4\xeb\xbf\x86\xcb!\xe6\xee\x99\xeb\xbfxG\x14\r\x10\x8e\xeb\xbf\xc8PI\x1b\xba\x81\xeb\xbf\xa4\xdef\xb5\xbaw\xeb\xbf<_\xc8\xe1\xfdl\xeb\xbfmw\x83\xcfp^\xeb\xbf\x06\xe88\xf9\xebc\xeb\xbf\xb3\xb3^CK\x9f\xeb\xbf\xee\xbb\xafhO\xab\xeb\xbfsP\x04\xb9x\x91\xeb\xbf\xfe\xa5A\xd3Du\xeb\xbf}\xbd^t-\xf7\xea\xbf? \xf6"c\xcb\xea\xbf\xa9\t\x8f\x16\x05\xb7\xea\xbf\\\xf0\xff&7\xa1\xea\xbfQWo^\xd4\x88\xea\xbfY,\xea}Hn\xea\xbf/\x85\x03\xaa\xb0Q\xea\xbfF3W\xc8\xfc2\xea\xbfoEA-\x07\x12\xea\xbf\xa0\x86\xf5\xb8\x9c\xee\xe9\xbf\xaah\xbb}\x7f\xc8\xe9\xbf\x8ev\xbfuf\x9f\xe9\xbfs\r\xf2d\xfcr\xe9\xbf\xa8\x9d\x8f\xbc\xddB\xe9\xbf\x92sR\x80\x95\x0e\xe9\xbfI\x96|w\x99\xd5\xe8\xbf\x8c3\xfc\xb5D\x97\xe8\xbf\xa0\xf5\xa3\xe7\xd0R\xe8\xbf\x8a2\xfcuL\x07\xe8\xbf\x88%\xe2h\x8d\xb3\xe7\xbf)\xcb\x05\xf9\x1fV\xe7\xbf\xecH\x1e\xc0)\xed\xe6\xbfb"\x99@Ev\xe6\xbf\x0e_cuE\xee\xe5\xbf~\x13\xf78\xc5P\xe5\xbfY\x94\xba\xaf\x81\x97\xe4\xbf\xd2\x8b\xa7\t\x00\xba\xe3\xbf\xb0\xf3n\x1c\x0c\xac\xe2\xbfl\x88\x0f3CV\xe1\xbf\xd4\xac\x0c9]\x18\xdf\xbf\xfaS%\xdbl\xe3\xd9\xbf\xb6\x97\'\x85\x94m\xd1\xbf\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\x00\xb6\x97\'\x85\x94m\xd1\xbf\xfaS%\xdbl\xe3\xd9\xbf\xd4\xac\x0c9]\x18\xdf\xbfl\x88\x0f3CV\xe1\xbf\xb0\xf3n\x1c\x0c\xac\xe2\xbf\xd2\x8b\xa7\t\x00\xba\xe3\xbfY\x94\xba\xaf\x81\x97\xe4\xbf~\x13\xf78\xc5P\xe5\xbf\x0e_cuE\xee\xe5\xbfb"\x99@Ev\xe6\xbf\xecH\x1e\xc0)\xed\xe6\xbf)\xcb\x05\xf9\x1fV\xe7\xbf\x88%\xe2h\x8d\xb3\xe7\xbf\x8a2\xfcuL\x07\xe8\xbf\xa0\xf5\xa3\xe7\xd0R\xe8\xbf\x8c3\xfc\xb5D\x97\xe8\xbfI\x96|w\x99\xd5\xe8\xbf\x92sR\x80\x95\x0e\xe9\xbf\xa8\x9d\x8f\xbc\xddB\xe9\xbfs\r\xf2d\xfcr\xe9\xbf\x8ev\xbfuf\x9f\xe9\xbf\xaah\xbb}\x7f\xc8\xe9\xbf\xa0\x86\xf5\xb8\x9c\xee\xe9\xbfoEA-\x07\x12\xea\xbfF3W\xc8\xfc2\xea\xbf/\x85\x03\xaa\xb0Q\xea\xbfY,\xea}Hn\xea\xbfQWo^\xd4\x88\xea\xbf\\\xf0\xff&7\xa1\xea\xbf\xa9\t\x8f\x16\x05\xb7\xea\xbf? \xf6"c\xcb\xea\xbf}\xbd^t-\xf7\xea\xbf\xfe\xa5A\xd3Du\xeb\xbfsP\x04\xb9x\x91\xeb\xbf\xee\xbb\xafhO\xab\xeb\xbf\xb3\xb3^CK\x9f\xeb\xbf\x06\xe88\xf9\xebc\xeb\xbfmw\x83\xcfp^\xeb\xbf<_\xc8\xe1\xfdl\xeb\xbf\xa4\xdef\xb5\xbaw\xeb\xbf\xc8PI\x1b\xba\x81\xeb\xbfxG\x14\r\x10\x8e\xeb\xbf\x86\xcb!\xe6\xee\x99\xeb\xbf\x90\xcbc H\xa4\xeb\xbf6\xd2\xf0\xc7l\xae\xeb\xbf\xd5|\xf1\x10w\xb8\xeb\xbf\xf9\x06/f\xb4\xc1\xeb\xbfL-\x0b\xf7T\xca\xeb\xbf\x842J\xd2\xd5\xd2\xeb\xbf\xb2)}\xcc\n\xdb\xeb\xbf'
p203
tp204
baa.

==> anc/conductanceShift.c <==
// Numerical evaluation of conductance shift for weak localization, following
// Eqns. (35) and (37) of [Glazov and Golub, Semiconductors 40, 1209 (2006)]
// Note: Assumes contribution from the cubic Dresselhaus spin-orbit coupling only.

// Jonathan E. Moussa
// May 2, 2018
// Sandia National Laboratories

// To compile, one may run something along the lines of:
// gcc -o conductanceShift conductanceShift.c -llapack -lblas

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <complex.h>

// maximum number of terms to sum in the sigma formulas
#define NMAX 10000

// function declarations to silence compiler warnings
void dgesv_(int*,int*,double*,int*,int*,double*,int*,int*);
void dgemm_(char*,char*,int*,int*,int*,double*,double*,int*,double*,int*,double*,double*,int*);

// integration quadrature
void quadrature(double xmin, double xmax, int npt, double complex q, double* pt, double* wt, double complex* integrand)
{
  int i;
  double dx = (xmax - xmin)/(double)(npt-1);
  for(i=0 ; i<npt ; i++)
  {
    double x = xmin + dx*(double)i;

    if(x > 0.0)
    {
      double exp_x = exp(-x);
      pt[i] = x + log(1.0 + exp_x);
      wt[i] = dx/(1.0 + exp_x);
    }
    else
    {
      double exp_x = exp(x);
      pt[i] = log(exp_x + 1.0);
      wt[i] = dx*exp_x/(exp_x + 1.0);
    }

    integrand[i] = wt[i]*cexp(-q*pt[i]);
    wt[i] *= 2.0*pt[i];
    pt[i] *= pt[i];
  }
}

// fast, but possibly unstable version of the integrals
void fast_integral(int n, int m, double complex q, double complex* ans, double xmin, double xmax, int npt)
{
  int i,j;
  for(i=0 ; i<n ; i++) { ans[i] = 0.0; }

  // allocate & construct the quadrature
  double *pt = (double*)malloc(sizeof(double)*npt);
  double *wt = (double*)malloc(sizeof(double)*npt);
  double complex *integrand = (double complex*)malloc(sizeof(double complex)*npt);  
  quadrature(xmin,xmax,npt,q,pt,wt,integrand);

  // allocate & initialize the Laguerre functions
  double *L_old = (double*)malloc(sizeof(double)*npt);
  double *L = (double*)malloc(sizeof(double)*npt);
  double *L_new = (double*)malloc(sizeof(double)*npt);
  double L_wt = 1.0;
  for(i=1 ; i<=m ; i++) { L_wt /= sqrt((double)i); }
  for(i=0 ; i<npt ; i++) { L_old[i] = L_wt*exp(-pt[i]*0.5)*pow(pt[i],m*0.5); }
  L_wt = 1.0/sqrt(m+1.0);
  for(i=0 ; i<npt ; i++) { L[i] = L_wt*L_old[i]*(1.0+m-pt[i]); }

  // accumulate the first 2 integrals
  for(i=0 ; i<npt ; i++) { ans[0] += integrand[i]*L_old[i]; }
  if(n > 0) { for(i=0 ; i<npt ; i++) { ans[1] += integrand[i]*L[i]; } }

  // 3-term recurrence to construct the Laguerre functions
  for(i=1 ; i<n ; i++)
  {
    double wt1 = sqrt((i+1.0)/(i+m+1.0))/(i+1.0);
    double wt2 = wt1*sqrt((double)i/(double)(i+m));
    for(j=0 ; j<npt ; j++) { L_new[j] = (2*i+1+m-pt[j])*wt1*L[j] - (i+m)*wt2*L_old[j]; }
    double *L_temp = L_old;
    L_old = L;
    L = L_new;
    L_new = L_temp;

    for(j=0 ; j<npt ; j++) { ans[i+1] += integrand[j]*L[j]; }
  }

  // quadrature debugging information
//   FILE *quad_file = fopen("quad.out","w");
//   for(i=0 ; i<npt ; i++)
//   {
//     fprintf(quad_file,"%d %e %e %e %e\n",i,pt[i],L[i],creal(integrand[i]),cimag(integrand[i]));
//   }
//   fclose(quad_file);

  // free the quadrature & workspace
  free(pt); free(wt); free(integrand); free(L_old); free(L); free(L_new);
}

// slow, but stable version of the integrals
// NOTE: this is effectively deprecated because the 3-term recurrence appears to be stable w/o reorthogonalization
//       also, we are tailoring the integration quadrature for the primary integral rather than the inner product
void stable_integral(int n, int m, double complex q, double complex* ans, double xmin, double xmax, int npt)
{
  int i,j,k;
  for(i=0 ; i<n ; i++) { ans[i] = 0.0; }

  // allocate & construct the quadrature
  double *pt = (double*)malloc(sizeof(double)*npt);
  double *wt = (double*)malloc(sizeof(double)*npt);
  double complex *integrand = (double complex*)malloc(sizeof(double complex)*npt);  
  quadrature(xmin,xmax,npt,q,pt,wt,integrand);

  // allocate & initialize the Laguerre functions
  double **L = (double**)malloc(sizeof(double*)*(n+1));
  for(i=0 ; i<=n ; i++) { L[i] = (double*)malloc(sizeof(double)*npt); }

  double L_wt = 1.0;
  for(i=1 ; i<=m ; i++) { L_wt /= sqrt((double)i); }
  for(i=0 ; i<npt ; i++) { L[0][i] = L_wt*exp(-pt[i]*0.5)*pow(pt[i],m*0.5); }
  L_wt = 1.0/sqrt(m+1.0);
  for(i=0 ; i<npt ; i++) { L[1][i] = L_wt*L[0][i]*(1.0+m-pt[i]); }

  // 3-term recurrence to construct the Laguerre functions
  for(i=1 ; i<n ; i++)
  {
    double wt1 = sqrt((i+1.0)/(i+m+1.0))/(i+1.0);
    double wt2 = wt1*sqrt((double)i/(double)(i+m));
    for(j=0 ; j<npt ; j++) { L[i+1][j] = (2*i+1+m-pt[j])*wt1*L[i][j] - (i+m)*wt2*L[i-1][j]; }

    // explicit Gram-Schmidt orthogonalization
    for(j=0 ; j<=i ; j++)
    {
      double inner = 0.0;
      for(k=0 ; k<npt ; k++) { inner += wt[k]*L[j][k]*L[i+1][k]; }
      for(k=0 ; k<npt ; k++) { L[i+1][k] -= inner*L[j][k]; }
    }

    // explicit renormalization
    double norm = 0.0;
    for(j=0 ; j<npt ; j++) { norm += wt[j]*L[i+1][j]*L[i+1][j]; }
    norm = 1.0/sqrt(norm);
    for(j=0 ; j<npt ; j++) { L[i+1][j] *= norm; }
  }

  // accumulate the integrals at the end
  for(i=0 ; i<=n ; i++)
  { for(j=0 ; j<npt ; j++) { ans[i] += integrand[j]*L[i][j]; } }

  // free the quadrature & workspace
  for(i=0 ; i<=n ; i++) { free(L[i]); }
  free(pt); free(wt); free(integrand); free(L);
}

// common weight factor that appears in asymptotic matrix elements
double asym_wt(int n, int m)
{
  int i;
  double wt = 1.0;
  for(i=0 ; i<m ; i++) { wt *= (double)n/(double)(n+i+1); }
  return sqrt(wt);
}

// Fourier integral of Bessel function that appears in the asymptotic formulas
double complex asymptotic(int m, double a, double b)
{
  double complex c = csqrt(1.0 - cpow(a/(I + b),2));
  return (cpow(a/(1.0-I*b),m)/(1.0-I*b))/(c * cpow(1.0 + c,m));
}

struct data
{
  int n;
  double l_ratio;
  double l_ratio2;
  double omega_tau;
  double complex *integral0;
  double complex **integral;
  double complex **integral2;
};

double P(int n, struct data d)
{
  if(n<0) return 0.0;
  if(n>d.n) return creal(asymptotic(0,2.0*sqrt(n)/(d.l_ratio*d.l_ratio2),0.0))/d.l_ratio2;
  return d.l_ratio*creal(d.integral0[n]);
}
double Q(int n, struct data d)
{
  if(n<0) return 0.0;
  if(n>d.n) return asym_wt(n,1)*creal(asymptotic(1,2.0*sqrt(n)/d.l_ratio,0.0));
  return d.l_ratio*creal(d.integral[1][n]);
}
double R(int n, int m, struct data d)
{
  if(n<0) return 0.0;
  if(n>d.n) return (asym_wt(n,m)/sqrt(2.0))*cimag(asymptotic(m,2.0*sqrt(n)/d.l_ratio,2.0*d.omega_tau));
  return d.l_ratio*cimag(d.integral2[m][n])/sqrt(2.0);
}
double S(int n, int m, struct data d)
{
  if(n<0) return 0.0;
  if(n>d.n) return 0.5*asym_wt(n,m)*creal(asymptotic(m,2.0*sqrt(n)/d.l_ratio,0.0)
                                        - asymptotic(m,2.0*sqrt(n)/d.l_ratio,2.0*d.omega_tau));
  return d.l_ratio*creal(d.integral[m][n] - d.integral2[m][n])*0.5;
}
////
double PAsymptotic(int n, struct data d)
{
  if(n<0) return 0.0;
  return creal(asymptotic(0,2.0*sqrt(n)/(d.l_ratio*d.l_ratio2),0.0))/d.l_ratio2;
}
double QAsymptotic(int n, struct data d)
{
  if(n<0) return 0.0;
  return asym_wt(n,1)*creal(asymptotic(1,2.0*sqrt(n)/d.l_ratio,0.0));
}
double RAsymptotic(int n, int m, struct data d)
{
  if(n<0) return 0.0;
  return (asym_wt(n,m)/sqrt(2.0))*cimag(asymptotic(m,2.0*sqrt(n)/d.l_ratio,2.0*d.omega_tau));
}
double SAsymptotic(int n, int m, struct data d)
{
  if(n<0) return 0.0;
  return 0.5*asym_wt(n,m)*creal(asymptotic(m,2.0*sqrt(n)/d.l_ratio,0.0)
                                        - asymptotic(m,2.0*sqrt(n)/d.l_ratio,2.0*d.omega_tau));
}
////

// inverting I - mat
void inv_mat(double mat[9], double inv[9])
{
  int i, ipiv[3], info;
  double copy[9];
  for(i=0 ; i<9 ; i++) { copy[i] = -mat[i]; inv[i] = 0.0; }
  inv[0] = inv[4] = inv[8] = 1.0;
  copy[0] += 1.0; copy[4] += 1.0; copy[8] += 1.0;

  int n = 3;
  dgesv_(&n,&n,copy,&n,ipiv,inv,&n,&info);
}

double trace4(double mat1[9], double mat2[9], double mat3[9], double mat4[9])
{
  int i,j,k;
  char trans = 'N';
  int n = 3;
  double mat5[9], mat6[9], alpha = 1.0, beta = 0.0;

  for(i=0 ; i<9 ; i++) { mat5[i] = mat6[i] = 0.0; }
  dgemm_(&trans,&trans,&n,&n,&n,&alpha,mat1,&n,mat2,&n,&beta,mat5,&n);
  dgemm_(&trans,&trans,&n,&n,&n,&alpha,mat3,&n,mat4,&n,&beta,mat6,&n);

  double ans = 0.0;
  for(i=0 ; i<3 ; i++)
  for(j=0 ; j<3 ; j++)
  { ans += mat5[i+j*3]*mat6[j+i*3]; }

  return ans;
}

int main(int argc, char **argv)
{
  if(argc < 6) { printf("USAGE: <executable> <l_B/l> <l/{l~}> <Omega*tau> <max Laguerre order> <# of quadrature points>\n"); exit(1); }
  double l_ratio, l_ratio2, omega_tau, xmin, xmax;
  int n, npt;
  sscanf(argv[1],"%lf",&l_ratio);
  sscanf(argv[2],"%lf",&l_ratio2);
  sscanf(argv[3],"%lf",&omega_tau);
  sscanf(argv[4],"%d",&n);
  sscanf(argv[5],"%d",&npt);

  // rough heuristic values of xmin & xmax
  double scale = 1.0;
  if(1.0/(double)n < scale) { scale = 1.0/(double)n; }
  if(1.0/l_ratio < scale) { scale = 1.0/l_ratio; }
  double log_eps = npt * sqrt(scale);
  xmin = -log_eps;
  xmax = sqrt(2.0*log_eps + pow(l_ratio,2)) - l_ratio;

  // generate all the raw integrals using the fast algorithm
  int i,j,k;
  double complex *integral0 = (double complex*)malloc(sizeof(double complex)*(n+1));
  double complex **integral = (double complex**)malloc(sizeof(double complex*)*8); // w/o oscillations
  double complex **integral2 = (double complex**)malloc(sizeof(double complex*)*8); // w/ oscillations
  for(i=0 ; i<8 ; i++)
  {
    integral[i] = (double complex*)malloc(sizeof(double complex)*(n+1));
    integral2[i] = (double complex*)malloc(sizeof(double complex)*(n+1));
  }

  fast_integral(n,0,l_ratio*l_ratio2,integral0,xmin,xmax,npt);
  for(i=0 ; i<8 ; i++)
  {
   fast_integral(n,i,l_ratio,integral[i],xmin,xmax,npt);
   fast_integral(n,i,l_ratio - 2.0*l_ratio*omega_tau*I,integral2[i],xmin,xmax,npt);
  }

//   FILE *conv_file = fopen("conv.out","w");

  // calculate & print term-by-term contributions to sigma_a & sigma_b
  struct data d; d.n = n; d.l_ratio = l_ratio; d.l_ratio2 = l_ratio2; d.omega_tau = omega_tau;
  d.integral0 = integral0; d.integral = integral; d.integral2 = integral2;
  double A[9], K[9], ImAinv[9], M1[9], M2[9];
  double a = 0.0, b = 0.0;
  double awt = -1.0/(2.0*M_PI*M_PI*l_ratio*l_ratio);
  double bwt = 1.0/(4.0*M_PI*M_PI*l_ratio*l_ratio);
  for(i=0 ; i<NMAX ; i++)
  {
    // accumulate all non-matrix contributions to sigma_a & sigma_b
    double da = -pow(P(i,d),3)/(1.0 - P(i,d));
    double db = -pow(Q(i,d),2)*( P(i,d)/(1.0 - P(i,d)) + P(i+1,d)/(1.0 - P(i+1,d)) );

    // construct A_i, A_{i+1}, & K matrices
    double A[9], A2[9], K[9], KT[9];
    A[0 + 0*3] = P(i-6,d) - S(i-6,0,d);
    A[0 + 1*3] = R(i-6,3,d);
    A[0 + 2*3] = S(i-6,6,d);
    A[1 + 0*3] = R(i-3,3,d);
    A[1 + 1*3] = P(i-3,d) - 2.0*S(i-3,0,d);
    A[1 + 2*3] = R(i-3,3,d);
    A[2 + 0*3] = S(i,6,d);
    A[2 + 1*3] = R(i,3,d);
    A[2 + 2*3] = P(i,d) - S(i,0,d);
    i++;
    A2[0 + 0*3] = P(i-6,d) - S(i-6,0,d);
    A2[0 + 1*3] = R(i-6,3,d);
    A2[0 + 2*3] = S(i-6,6,d);
    A2[1 + 0*3] = R(i-3,3,d);
    A2[1 + 1*3] = P(i-3,d) - 2.0*S(i-3,0,d);
    A2[1 + 2*3] = R(i-3,3,d);
    A2[2 + 0*3] = S(i,6,d);
    A2[2 + 1*3] = R(i,3,d);
    A2[2 + 2*3] = P(i,d) - S(i,0,d);
    i--;
    K[0 + 0*3] = Q(i-6,d) - S(i-6,1,d);
    K[0 + 1*3] = -R(i-5,2,d);
    K[0 + 2*3] = -S(i-5,5,d);
    K[1 + 0*3] = R(i-6,4,d);
    K[1 + 1*3] = Q(i-3,d) - 2.0*S(i-3,1,d);
    K[1 + 2*3] = -R(i-2,2,d);
    K[2 + 0*3] = S(i-6,7,d);
    K[2 + 1*3] = R(i-3,4,d);
    K[2 + 2*3] = Q(i,d) - S(i,1,d);
    for(j=0 ; j<3 ; j++) for(k=0 ; k<3 ; k++) { KT[j + k*3] = K[k + j*3]; }

    // invert I-A_i & I-A_{i+1}
    double ImAinv[9], ImA2inv[9];
    inv_mat(A,ImAinv);
    inv_mat(A2,ImA2inv);

    // accumulate matrix contributions to sigma_a & sigma_b
    da += trace4(A,A,A,ImAinv);
    db += trace4(K,KT,A,ImAinv) + trace4(KT,K,A2,ImA2inv);

    a += da; b += db;
//     fprintf(conv_file,"%d %16.16e %16.16e\n",i,awt*a,bwt*b);
    // Term-by-term checking of the asymptotic expansion against the numerical integral:
    //     double PA, QA, SA, RA, PN, QN, SN, RN;
    //     PN = P(i,d);
    //     QN = Q(i,d);
    //     SN = S(i,3,d);
    //     RN = R(i,3,d);
    //     PA = PAsymptotic(i,d);
    //     QA = QAsymptotic(i,d);
    //     SA = SAsymptotic(i,3,d);
    //     RA = RAsymptotic(i,3,d);
    //     fprintf(conv_file,"%d %16.16e %16.16e %16.16e %16.16e %16.16e %16.16e %16.16e %16.16e %16.16e %16.16e\n",i,awt*a,bwt*b,PA,QA,SA,RA,PN,QN,SN,RN);
  }
//   fclose(conv_file);

//  printf("sigma_a = %16.16e\n",awt*a);
//  printf("sigma_b = %16.16e\n",bwt*b);

  // printout to reproduce Fig. 4
  printf("%e %e %e\n",2.0/pow(l_ratio,2),awt*a+bwt*b,omega_tau);

  for(i=0 ; i<8 ; i++) { free(integral[i]); free(integral2[i]); }
  free(integral2); free(integral); free(integral0);
  return 1;
}

